Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes

Theoretical data obtained from physically sensible field and string theory models suggest that gravitational Effective Field Theories (EFTs) live on islands that are tiny compared to current general bounds determined from unitarity, causality, crossing symmetry, and a good high-energy behavior. In this work, we present explicit perturbative and nonperturbative $2 \to 2$ graviton scattering amplitudes and their associated low-energy expansion in spacetime dimensions $D\geq 4$ to support this notion. Our new results include a first nonperturbative example consisting of a $D=4$, $\mathcal{N}=1$ supersymmetric field theory that is coupled weakly to gravity. We show that this nonperturbative model lies on the same islands identified using four-dimensional perturbative models based on string theory and minimally-coupled matter circulating a loop. Furthermore, we generalize the previous four-dimensional perturbative models based on string theory and minimally-coupled massive spin-0 and spin-1 states circulating in the loop to $D$ dimensions. Remarkably, we again find that the low-energy EFT coefficients lie on small islands. These results offer a useful guide towards constraining possible extensions of Einstein gravity.

==> anc/Plotting.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban.*)


(* ::Text:: *)
(*This package can run from start to finish in a little more than 10 minutes on a modern laptop.*)
(*This may be done with the "Run All Code" button provided by the Mathematica interface.*)
(*The package will load the amplitudes data and use them to obtain multiple plots that appear in the paper, as well as other examples.*)


(* ::Chapter::Closed:: *)
(*Setup*)


SetDirectory[NotebookDirectory[]];


(* ::Section:: *)
(*Definitions*)


(* ::Text:: *)
(*Notation:*)
(*	G: Newton's constant*)
(*	kappa: kappa^2/(32\[Pi]) = G*)
(*	kappa2: kappa2 = kappa/2*)
(*	d[a,b]: inner product of vectors a and b*)
(*	k[i]: momentum of particle i*)
(*	e[i]: polarization vector of particle i*)


(* Define an inner product *)
SetAttributes[{d},Orderless]

d[-a_, b_] := -d[a, b]
d[a_, b_Plus] := d[a, #] & /@ b (* Defines d[a,b+c] to be d[a,b]+d[a,c], etc. *)

d[t[i_]x__,y__]:=t[i] d[x,y]
d[x[i_]r__,y__]:=x[i] d[r,y]


(* Define the on-shell conditions *)
k4Elim={k[4]:>-k[1]-k[2]-k[3]};
extRule={d[k[i_],k[i_]]:>0,d[e[i_],k[i_]]:>0,d[e[4],k[3]]->-d[e[4],k[1]]-d[e[4],k[2]],d[k[1],k[3]]->-d[k[1],k[2]]-d[k[2],k[3]],d[e[1],k[4]]:>-d[e[1],k[2]]-d[e[1],k[3]],d[e[2],k[4]]:>-d[e[2],k[1]]-d[e[2],k[3]]};
dkijRule={d[k[1],k[2]]:>s/2,d[k[1],k[4]]:>t/2,d[k[2],k[3]]:>t/2,d[k[2],k[4]]:>-s/2-t/2,d[k[1],k[3]]:>-s/2-t/2};


(* Go between kappa and G *)
kappaRule={kappa->Sqrt[32 \[Pi] G],kappa2->Sqrt[8 \[Pi] G]};
gtokappa={G->kappa2^2/(8\[Pi])};


(* ::Section:: *)
(*Kinematics and polarization vectors*)


(* ::Subsection::Closed:: *)
(*D-dimensional momenta and polarization vectors*)


(* Defining explicit kinematic representation for the momenta, the metric and lorentz products *)
(* We use the conventions from Section 2 of the paper *)


(* ::Subsubsection:: *)
(*Metric and inner product*)


met[dim_:4]:=DiagonalMatrix[ Join[{1}, Table[-1,{ri,1,dim-1}]] ] (* We use the mostly minus metric *)
dL[i_,j_,dim_:4]:=FullSimplify[i.met[dim].j] (* Explicit definition of the inner product *)


(* ::Subsubsection:: *)
(*Lorenz-vector momenta*)


(* Center-of-momentum-frame, such that scattering is in the {x^0,x^1,x^2}-plane *)
(* Cos[theta]=(1+(2t)/s), Sin[theta]=Sqrt[1-(1+(2t)/s)^2] *)

kL[1,dim_:4]:=1/2 Sqrt[s]{1,-1,Sequence@@Array[0&,dim-2]}
kL[2,dim_:4]:=1/2 Sqrt[s]{1,1,Sequence@@Array[0&,dim-2]}
kL[3,dim_:4]:=-(1/2) Sqrt[s]{1,(1+(2t)/s),Sqrt[1-(1+(2t)/s)^2],Sequence@@Array[0&,dim-3]}
kL[4,dim_:4]:=-(1/2) Sqrt[s]{1,-(1+(2t)/s),-Sqrt[1-(1+(2t)/s)^2], Sequence@@Array[0&,dim-3]}


(* ::Subsubsection:: *)
(*Polarization vectors*)


(* Set of polarization states that are taylored to even dimensions 
   we split states into 4-dimensional helicity states and 
   extra-dimensional polarizations that look like scalars from a 4d perspective *)
   
eT2[i_,dim_:4]:=UnitVector[dim,i]

(*particle 1 *)
eL[1,sn_:1,dim_:4,ri_:4]:=If[ri==4,1/Sqrt[2] (Sqrt[(s t )/u](kL[2,dim]/s-kL[4,dim]/t) + sn I eT2[ri,dim]),1/Sqrt[2] (eT2[ri-1,dim] +sn I eT2[ri,dim])]

(*particle 2 *)
eL[2,sn_:1,dim_:4,ri_:4]:=If[ri==4,1/Sqrt[2] (Sqrt[(s t )/u](kL[1,dim]/s-kL[3,dim]/t) + sn I  eT2[ri,dim]),1/Sqrt[2] (eT2[ri-1,dim] +sn I eT2[ri,dim])]

(*particle 3 *)
eL[3,sn_:1,dim_:4,ri_:4]:=If[ri==4,1/Sqrt[2] (Sqrt[(s t )/u](kL[4,dim]/s-kL[2,dim]/t) + sn I eT2[ri,dim]),1/Sqrt[2] (eT2[ri-1,dim] +sn I eT2[ri,dim])]

(*particle 4*)
eL[4,sn_:1,dim_:4,ri_:4]:=If[ri==4,1/Sqrt[2] (Sqrt[(s t )/u](kL[3,dim]/s-kL[1,dim]/t) + sn I eT2[ri,dim]),1/Sqrt[2] (eT2[ri-1,dim] +sn I eT2[ri,dim])]


(* ::Subsubsection:: *)
(*Evaluation functions*)


(* Evaluates all dim-dimensional dot products of external momenta and polarization vectors and gives back the evaluation rule *)
ClearAll[eExpD,eeExpD];
eExpD[expr_][sn1_:1,sn2_:1,sn3_:1,sn4_:1][dim_:4][r1_:4,r2_:4,r3_:4,r4_:4]:=eeExpD[sn1,sn2,sn3,sn4][dim][r1,r2,r3,r4]=Block[{dsinExp},dsinExp=Cases[expr,d[__],Infinity]//Union;Refine[FullSimplify[MapThread[Rule,{dsinExp,dsinExp/.{d[e[1],k[j_]]:>dL[eL[1,sn1,dim,r1],kL[j,dim],dim],d[e[2],k[j_]]:>dL[eL[2,sn2,dim,r2],kL[j,dim],dim],d[e[3],k[j_]]:>dL[eL[3,sn3,dim,r3],kL[j,dim],dim],d[e[4],k[j_]]:>dL[eL[4,sn4,dim,r4],kL[j,dim],dim],d[e[1],e[2]]:>dL[eL[1,sn1,dim,r1],eL[2,sn2,dim,r2],dim],d[e[1],e[3]]:>dL[eL[1,sn1,dim,r1],eL[3,sn3,dim,r3],dim],d[e[1],e[4]]:>dL[eL[1,sn1,dim,r1],eL[4,sn4,dim,r4],dim],d[e[2],e[3]]:>dL[eL[2,sn2,dim,r2],eL[3,sn3,dim,r3],dim],d[e[2],e[4]]:>dL[eL[2,sn2,dim,r2],eL[4,sn4,dim,r4],dim],d[e[3],e[4]]:>dL[eL[3,sn3,dim,r3],eL[4,sn4,dim,r4],dim]}}]/.u:>-s-t]//Factor//FullSimplify,Assumptions->{s>0,t<0,-s<t<0}]]


(* All inner products that appear in the expressions *)
allDs={d[e[1],e[2]],d[e[1],e[3]],d[e[1],e[4]],d[e[1],k[2]],d[e[1],k[3]],d[e[1],k[4]],d[e[2],e[3]],d[e[2],e[4]],d[e[2],k[1]],d[e[2],k[3]],d[e[2],k[4]],d[e[3],e[4]],d[e[3],k[1]],d[e[3],k[2]],d[e[3],k[4]],d[e[4],k[1]],d[e[4],k[2]],d[e[4],k[3]]};


(* Evaluates an expression with polarizations and momenta in terms of Mandelstam invariants *)
ClearAll[evaluatePolarizations]
evaluatePolarizations[expr_][ddim_][sn1_:-1,sn2_:-1,sn3_:1,sn4_:1][r1_:4,r2_:4,r3_:4,r4_:4]:=expr/.eExpD[allDs][sn1,sn2,sn3,sn4][ddim][r1,r2,r3,r4]
evaluatePolarizations[expr_][sn1_:-1,sn2_:-1,sn3_:1,sn4_:1][ddim_][r1_:4,r2_:4,r3_:4,r4_:4]:=expr/.eExpD[allDs][sn1,sn2,sn3,sn4][ddim][r1,r2,r3,r4]


(* ::Subsubsection:: *)
(*Pre-computing evaluations*)


(* Evaluating the dot products in terms of the explicit polarization vectors *)


eExpD[allDs][1,1,1,1][4][4,4,4,4]; (* (4+,4+,4+,4+) amplitude in 4d *)
eExpD[allDs][1,1,-1,1][4][4,4,4,4]; (* (4+,4+,4-,4+) amplitude in 4d *)
eExpD[allDs][1,-1,-1,1][4][4,4,4,4]; (* (4+,4-,4-,4+) amplitude in 4d *)
eExpD[allDs][-1,-1,1,1][4][4,4,4,4]; (* (4-,4-,4+,4+) amplitude in 4d *)


eExpD[allDs][1,1,1,1][6][6,6,6,6]; (* (6+,6+,6+,6+) amplitude in 6d *)
eExpD[allDs][1,1,-1,1][6][6,6,6,6]; (* (6+,6+,6-,6+) amplitude in 6d *)
eExpD[allDs][1,-1,-1,1][6][6,6,6,6]; (* (6+,6-,6-,6+) amplitude in 6d *)
eExpD[allDs][1,1,1,1][6][4,6,6,4]; (* (4+,6+,6+,4+) amplitude in 6d *)
eExpD[allDs][1,1,1,1][6][4,4,6,4]; (* (4+,4+,6+,4+) amplitude in 6d *)
eExpD[allDs][1,1,1,1][6][4,4,4,4]; (* (4+,4+,4+,4+) amplitude in 6d *)


(* ::Section::Closed:: *)
(*Dimension shifting & large mass expansion*)


(* Notation: G[1,name,D,scales]
	name: tad-tadpole, bub-bubble, tri-triangle, box-box
	D: the dimension in which the integral is evaluated
	scales: the scales on which the integral depends
	*)


(* Converting FIRE-like notation to global masters *)
toGlobalGs={G[1,{1,1,1,1,0},dd__,{s,t}]:>G[1,box,dd,{s,t}],G[1,{1,1,1,1,0},dd__,{s,u}]:>G[1,box,dd,{s,u}],G[1,{1,1,1,1,0},dd__,{u,t}]:>G[1,box,dd,{u,t}],G[1,{1,1,1,0,0},dd__,{s,t}]:>G[1,tri,dd,{s}],G[1,{1,1,0,1,0},dd__,{s,t}]:>G[1,tri,dd,{t}],G[1,{1,0,1,0,0},dd__,{s,t}]:>G[1,bub,dd,{s}],G[1,{0,1,0,1,0},dd__,{s,t}]:>G[1,bub,dd,{t}],G[1,{1,1,1,0,0},dd__,{s,u}]:>G[1,tri,dd,{s}],G[1,{1,1,0,1,0},dd__,{s,u}]:>G[1,tri,dd,{u}],G[1,{1,0,1,0,0},dd__,{s,u}]:>G[1,bub,dd,{s}],G[1,{0,1,0,1,0},dd__,{s,u}]:>G[1,bub,dd,{u}],G[1,{1,1,1,0,0},dd__,{u,t}]:>G[1,tri,dd,{u}],G[1,{1,1,0,1,0},dd__,{u,t}]:>G[1,tri,dd,{t}],G[1,{1,0,1,0,0},dd__,{u,t}]:>G[1,bub,dd,{u}],G[1,{0,1,0,1,0},dd__,{u,t}]:>G[1,bub,dd,{t}],G[1,{1,1,1,0,0},dd__,{t,s}]:>G[1,tri,dd,{t}],G[1,{1,0,1,0,0},dd__,{t,s}]:>G[1,bub,dd,{t}],G[1,{1,0,0,0,0},dd__,v__]:>G[1,tad,dd,{}]};


(* Dimension shifting for the global masters *)
dimShiftGlobalGs={G[1,tad,-2+dim,{}]:>-(((-2+dim) G[1,tad,dim,{}])/(2 ms)),G[1,tad,2+dim,{}]:>-((2 ms G[1,tad,dim,{}])/dim),G[1,bub,2+dim,{t_}]:>((-4 ms+t) G[1,bub,dim,{t}])/(2 (-1+dim))+G[1,tad,dim,{}]/(1-dim),G[1,bub,2+dim,{s_}]:>((-4 ms+s) G[1,bub,dim,{s}])/(2 (-1+dim))+G[1,tad,dim,{}]/(1-dim),G[1,tri,2+dim,{t_}]:>G[1,bub,dim,{t}]/(2-dim)-(2 ms G[1,tri,dim,{t}])/(-2+dim),G[1,tri,2+dim,{s_}]:>G[1,bub,dim,{s}]/(2-dim)-(2 ms G[1,tri,dim,{s}])/(-2+dim),G[1,box,2+dim,{s_,t_}]:>((s t-4 ms (s+t)) G[1,box,dim,{s,t}])/(2 (-3+dim) (s+t))-(s G[1,tri,dim,{s}])/((-3+dim) (s+t))-(t G[1,tri,dim,{t}])/((-3+dim) (s+t)),G[1,tad,4+dim,{}]:>(4 ms^2 G[1,tad,dim,{}])/(dim (2+dim)),G[1,bub,4+dim,{t_}]:>((-4 ms+t)^2 G[1,bub,dim,{t}])/(4 (-1+dim^2))+((4 ms-8 dim ms+dim t) G[1,tad,dim,{}])/(2 dim-2 dim^3),G[1,bub,4+dim,{s_}]:>((-4 ms+s)^2 G[1,bub,dim,{s}])/(4 (-1+dim^2))+((4 ms-8 dim ms+dim s) G[1,tad,dim,{}])/(2 dim-2 dim^3),G[1,tri,4+dim,{t_}]:>(((4 ms)/(-2+dim)+(4 ms-t)/(-1+dim)) G[1,bub,dim,{t}])/(2 dim)+G[1,tad,dim,{}]/((-1+dim) dim)+(4 ms^2 G[1,tri,dim,{t}])/((-2+dim) dim),G[1,tri,4+dim,{s_}]:>(((4 ms)/(-2+dim)+(4 ms-s)/(-1+dim)) G[1,bub,dim,{s}])/(2 dim)+G[1,tad,dim,{}]/((-1+dim) dim)+(4 ms^2 G[1,tri,dim,{s}])/((-2+dim) dim),G[1,box,4+dim,{s_,t_}]:>((s t-4 ms (s+t))^2 G[1,box,dim,{s,t}])/(4 (-3+dim) (-1+dim) (s+t)^2)+(s G[1,bub,dim,{s}])/((2-3 dim+dim^2) (s+t))+(t G[1,bub,dim,{t}])/((2-3 dim+dim^2) (s+t))+(s ((2-dim) s t+4 (-5+2 dim) ms (s+t)) G[1,tri,dim,{s}])/(2 (-3+dim) (-2+dim) (-1+dim) (s+t)^2)+(t ((2-dim) s t+4 (-5+2 dim) ms (s+t)) G[1,tri,dim,{t}])/(2 (-3+dim) (-2+dim) (-1+dim) (s+t)^2),G[1,tad,6+dim,{}]:>-((8 ms^3 G[1,tad,dim,{}])/(dim (8+6 dim+dim^2))),G[1,bub,6+dim,{t_}]:>((-4 ms+t)^3 G[1,bub,dim,{t}])/(8 (-1+dim) (1+dim) (3+dim))-((48 (-1+dim+dim^2) ms^2-4 (2+dim) (-1+3 dim) ms t+dim (2+dim) t^2) G[1,tad,dim,{}])/(4 (-1+dim) dim (1+dim) (2+dim) (3+dim)),G[1,bub,6+dim,{s_}]:>((-4 ms+s)^3 G[1,bub,dim,{s}])/(8 (-1+dim) (1+dim) (3+dim))-((48 (-1+dim+dim^2) ms^2-4 (2+dim) (-1+3 dim) ms s+dim (2+dim) s^2) G[1,tad,dim,{}])/(4 (-1+dim) dim (1+dim) (2+dim) (3+dim)),G[1,tri,6+dim,{t_}]:>((48 (1+dim-dim^2) ms^2+4 (-2+dim) (1+3 dim) ms t-(-2+dim) dim t^2) G[1,bub,dim,{t}])/(4 dim (4-5 dim^2+dim^4))+((-12 ms+t) G[1,tad,dim,{}])/(2 (-2-dim+2 dim^2+dim^3))+(8 ms^3 G[1,tri,dim,{t}])/(4 dim-dim^3),G[1,tri,6+dim,{s_}]:>((48 (1+dim-dim^2) ms^2+4 (-2+dim) (1+3 dim) ms s-(-2+dim) dim s^2) G[1,bub,dim,{s}])/(4 dim (4-5 dim^2+dim^4))+((-12 ms+s) G[1,tad,dim,{}])/(2 (-2-dim+2 dim^2+dim^3))+(8 ms^3 G[1,tri,dim,{s}])/(4 dim-dim^3),G[1,box,6+dim,{s_,t_}]:>((s t-4 ms (s+t))^3 G[1,box,dim,{s,t}])/(8 (-3+dim) (-1+dim) (1+dim) (s+t)^3)+(s (-12 (-1+dim) ms (s+t)+s ((-2+dim) s+2 (-1+dim) t)) G[1,bub,dim,{s}])/(2 (-2+dim) (-1+dim) dim (1+dim) (s+t)^2)+(t (-12 (-1+dim) ms (s+t)+t (2 (-1+dim) s+(-2+dim) t)) G[1,bub,dim,{t}])/(2 (-2+dim) (-1+dim) dim (1+dim) (s+t)^2)+G[1,tad,dim,{}]/(dim-dim^3)-(s ((-2+dim) dim s^2 t^2-4 dim (-7+3 dim) ms s t (s+t)+48 (1+(-3+dim) dim) ms^2 (s+t)^2) G[1,tri,dim,{s}])/(4 (-3+dim) (-2+dim) (-1+dim) dim (1+dim) (s+t)^3)-(t ((-2+dim) dim s^2 t^2-4 dim (-7+3 dim) ms s t (s+t)+48 (1+(-3+dim) dim) ms^2 (s+t)^2) G[1,tri,dim,{t}])/(4 (-3+dim) (-2+dim) (-1+dim) dim (1+dim) (s+t)^3),G[1,tad,8+dim,{}]:>(16 ms^4 G[1,tad,dim,{}])/(dim (2+dim) (4+dim) (6+dim)),G[1,bub,8+dim,{t_}]:>((-4 ms+t)^4 G[1,bub,dim,{t}])/(16 (-1+dim) (1+dim) (3+dim) (5+dim))+((64 (3+2 dim) (-5+2 dim (3+dim)) ms^3-16 (4+dim) (-5+8 dim+6 dim^2) ms^2 t+4 (2+dim) (4+dim) (-1+4 dim) ms t^2-dim (2+dim) (4+dim) t^3) G[1,tad,dim,{}])/(8 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim)),G[1,bub,8+dim,{s_}]:>((-4 ms+s)^4 G[1,bub,dim,{s}])/(16 (-1+dim) (1+dim) (3+dim) (5+dim))+((64 (3+2 dim) (-5+2 dim (3+dim)) ms^3-16 (4+dim) (-5+8 dim+6 dim^2) ms^2 s+4 (2+dim) (4+dim) (-1+4 dim) ms s^2-dim (2+dim) (4+dim) s^3) G[1,tad,dim,{}])/(8 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim)),G[1,tri,8+dim,{t_}]:>((64 (1+2 dim) (-9+2 dim (1+dim)) ms^3-16 (-2+dim) (3+2 dim (8+3 dim)) ms^2 t+4 (-2+dim) dim (9+4 dim) ms t^2-dim (-4+dim^2) t^3) G[1,bub,dim,{t}])/(8 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim))+((48 (-1+2 dim (2+dim)) ms^2-8 (-1+2 dim (2+dim)) ms t+dim (2+dim) t^2) G[1,tad,dim,{}])/(4 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim))+(16 ms^4 G[1,tri,dim,{t}])/((-2+dim) dim (2+dim) (4+dim)),G[1,tri,8+dim,{s_}]:>((64 (1+2 dim) (-9+2 dim (1+dim)) ms^3-16 (-2+dim) (3+2 dim (8+3 dim)) ms^2 s+4 (-2+dim) dim (9+4 dim) ms s^2-dim (-4+dim^2) s^3) G[1,bub,dim,{s}])/(8 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim))+((48 (-1+2 dim (2+dim)) ms^2-8 (-1+2 dim (2+dim)) ms s+dim (2+dim) s^2) G[1,tad,dim,{}])/(4 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim))+(16 ms^4 G[1,tri,dim,{s}])/((-2+dim) dim (2+dim) (4+dim)),G[1,box,8+dim,{s_,t_}]:>((s t-4 ms (s+t))^4 G[1,box,dim,{s,t}])/(16 (9-10 dim^2+dim^4) (s+t)^4)+(s (48 (-3+2 dim^2) ms^2 (s+t)^2-4 ms s (s+t) ((-2+dim) (3+4 dim) s+4 (-3+2 dim^2) t)+s^2 ((-2+dim) dim s^2+(-2+dim) (2+3 dim) s t+(-4+3 dim^2) t^2)) G[1,bub,dim,{s}])/(4 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (s+t)^3)+(t (48 (-3+2 dim^2) ms^2 (s+t)^2-4 ms t (s+t) (4 (-3+2 dim^2) s+(-2+dim) (3+4 dim) t)+t^2 ((-4+3 dim^2) s^2+(-2+dim) (2+3 dim) s t+(-2+dim) dim t^2)) G[1,bub,dim,{t}])/(4 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (s+t)^3)-((2 s t-8 (1+2 dim) ms (s+t)+dim (s^2+s t+t^2)) G[1,tad,dim,{}])/(2 (-1+dim) dim (1+dim) (2+dim) (3+dim) (s+t))+(s ((64 ms^3 (s+t)^3)/(dim (-4+dim^2))-(16 ms^2 (s+t)^2 (s t-4 ms (s+t)))/((-2+dim) dim (1+dim))+(4 ms (s+t) (s t-4 ms (s+t))^2)/((-2+dim) (-1+dim) (1+dim))+(-s t+4 ms (s+t))^3/((-3+dim) (-1+dim) (1+dim))) G[1,tri,dim,{s}])/(8 (3+dim) (s+t)^4)+(t ((64 ms^3 (s+t)^3)/(dim (-4+dim^2))-(16 ms^2 (s+t)^2 (s t-4 ms (s+t)))/((-2+dim) dim (1+dim))+(4 ms (s+t) (s t-4 ms (s+t))^2)/((-2+dim) (-1+dim) (1+dim))+(-s t+4 ms (s+t))^3/((-3+dim) (-1+dim) (1+dim))) G[1,tri,dim,{t}])/(8 (3+dim) (s+t)^4),G[1,tad,10+dim,{}]:>-((32 ms^5 G[1,tad,dim,{}])/(dim (2+dim) (4+dim) (6+dim) (8+dim))),G[1,bub,10+dim,{t_}]:>((-4 ms+t)^5 G[1,bub,dim,{t}])/(32 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim))-((1280 (-21+dim (5+dim) (1+dim (5+dim))) ms^4-320 (6+dim) (-7+dim (7+2 dim (5+dim))) ms^3 t+16 (4+dim) (6+dim) (-7+5 dim (3+2 dim)) ms^2 t^2-4 (2+dim) (4+dim) (6+dim) (-1+5 dim) ms t^3+dim (2+dim) (4+dim) (6+dim) t^4) G[1,tad,dim,{}])/(16 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim)),G[1,bub,10+dim,{s_}]:>((-4 ms+s)^5 G[1,bub,dim,{s}])/(32 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim))-((1280 (-21+dim (5+dim) (1+dim (5+dim))) ms^4-320 (6+dim) (-7+dim (7+2 dim (5+dim))) ms^3 s+16 (4+dim) (6+dim) (-7+5 dim (3+2 dim)) ms^2 s^2-4 (2+dim) (4+dim) (6+dim) (-1+5 dim) ms s^3+dim (2+dim) (4+dim) (6+dim) s^4) G[1,tad,dim,{}])/(16 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim)),G[1,tri,10+dim,{t_}]:>-(((1280 (-9+dim (3+dim) (-7+dim (3+dim))) ms^4-320 (-2+dim) (3+dim (23+2 dim (7+dim))) ms^3 t+16 (-2+dim) dim (93+5 dim (13+2 dim)) ms^2 t^2-4 (-2+dim) dim (2+dim) (21+5 dim) ms t^3+(-2+dim) dim (2+dim) (4+dim) t^4) G[1,bub,dim,{t}])/(16 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim)))+((-320 (-3+2 dim (4+dim)) ms^3+80 (-3+2 dim (4+dim)) ms^2 t-4 (-4+5 dim (4+dim)) ms t^2+dim (4+dim) t^3) G[1,tad,dim,{}])/(8 (-1+dim) dim (1+dim) (3+dim) (4+dim) (5+dim) (6+dim))-(32 ms^5 G[1,tri,dim,{t}])/((-2+dim) dim (2+dim) (4+dim) (6+dim)),G[1,tri,10+dim,{s_}]:>-(((1280 (-9+dim (3+dim) (-7+dim (3+dim))) ms^4-320 (-2+dim) (3+dim (23+2 dim (7+dim))) ms^3 s+16 (-2+dim) dim (93+5 dim (13+2 dim)) ms^2 s^2-4 (-2+dim) dim (2+dim) (21+5 dim) ms s^3+(-2+dim) dim (2+dim) (4+dim) s^4) G[1,bub,dim,{s}])/(16 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim)))+((-320 (-3+2 dim (4+dim)) ms^3+80 (-3+2 dim (4+dim)) ms^2 s-4 (-4+5 dim (4+dim)) ms s^2+dim (4+dim) s^3) G[1,tad,dim,{}])/(8 (-1+dim) dim (1+dim) (3+dim) (4+dim) (5+dim) (6+dim))-(32 ms^5 G[1,tri,dim,{s}])/((-2+dim) dim (2+dim) (4+dim) (6+dim)),G[1,box,10+dim,{s_,t_}]:>((s t-4 ms (s+t))^5 G[1,box,dim,{s,t}])/(32 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (s+t)^5)+(s (-320 (1+dim) (-9+2 dim (2+dim)) ms^3 (s+t)^3+80 ms^2 s (s+t)^2 ((-2+dim) (3+dim) (1+2 dim) s+2 (1+dim) (-9+2 dim (2+dim)) t)-4 ms s^2 (s+t) ((-2+dim) dim (13+5 dim) s^2+(-2+dim) (20+3 dim (17+5 dim)) s t+(1+dim) (-64+15 dim (2+dim)) t^2)+s^3 (dim (-4+dim^2) s^3+2 (-2+dim) dim (5+2 dim) s^2 t+2 (-2+dim) (4+dim (10+3 dim)) s t^2+4 (1+dim) (-4+dim (2+dim)) t^3)) G[1,bub,dim,{s}])/(8 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (s+t)^4)+(t (-320 (1+dim) (-9+2 dim (2+dim)) ms^3 (s+t)^3+80 ms^2 t (s+t)^2 (2 (1+dim) (-9+2 dim (2+dim)) s+(-2+dim) (3+dim) (1+2 dim) t)-4 ms t^2 (s+t) ((1+dim) (-64+15 dim (2+dim)) s^2+(-2+dim) (20+3 dim (17+5 dim)) s t+(-2+dim) dim (13+5 dim) t^2)+t^3 (4 (1+dim) (-4+dim (2+dim)) s^3+2 (-2+dim) (4+dim (10+3 dim)) s^2 t+2 (-2+dim) dim (5+2 dim) s t^2+dim (-4+dim^2) t^3)) G[1,bub,dim,{t}])/(8 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (s+t)^4)-((dim (2+dim) s^4+2 dim (3+dim) s^3 t+(2+dim) (4+dim) s^2 t^2+2 dim (3+dim) s t^3+dim (2+dim) t^4+80 (1+2 dim (3+dim)) ms^2 (s+t)^2-4 ms (s+t) ((-2+dim (12+5 dim)) s^2+(4+dim) (4+5 dim) s t+(-2+dim (12+5 dim)) t^2)) G[1,tad,dim,{}])/(4 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (s+t)^2)+(s (-((256 ms^4 (s+t)^4)/((-2+dim) dim (2+dim) (4+dim)))+(64 ms^3 (s+t)^3 (s t-4 ms (s+t)))/((-2+dim) dim (2+dim) (3+dim))-(16 ms^2 (s+t)^2 (s t-4 ms (s+t))^2)/((-2+dim) dim (1+dim) (3+dim))+(4 ms (s+t) (s t-4 ms (s+t))^3)/((-2+dim) (-1+dim) (1+dim) (3+dim))-(s t-4 ms (s+t))^4/(9-10 dim^2+dim^4)) G[1,tri,dim,{s}])/(16 (5+dim) (s+t)^5)+(t (-((256 ms^4 (s+t)^4)/((-2+dim) dim (2+dim) (4+dim)))+(64 ms^3 (s+t)^3 (s t-4 ms (s+t)))/((-2+dim) dim (2+dim) (3+dim))-(16 ms^2 (s+t)^2 (s t-4 ms (s+t))^2)/((-2+dim) dim (1+dim) (3+dim))+(4 ms (s+t) (s t-4 ms (s+t))^3)/((-2+dim) (-1+dim) (1+dim) (3+dim))-(s t-4 ms (s+t))^4/(9-10 dim^2+dim^4)) G[1,tri,dim,{t}])/(16 (5+dim) (s+t)^5),G[1,tad,12+dim,{}]:>(64 ms^6 G[1,tad,dim,{}])/(dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim)),G[1,bub,12+dim,{t_}]:>((-4 ms+t)^6 G[1,bub,dim,{t}])/(64 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim))-((-3072 (7+2 dim) (-45+dim (7+dim) (2+dim (7+dim))) ms^5+1280 (8+dim) (-63+dim (5+dim) (8+dim (17+3 dim))) ms^4 t-64 (6+dim) (8+dim) (-63+dim (88+5 dim (21+4 dim))) ms^3 t^2+48 (4+dim) (6+dim) (8+dim) (-3+dim (8+5 dim)) ms^2 t^3-4 (2+dim) (4+dim) (6+dim) (8+dim) (-1+6 dim) ms t^4+dim (2+dim) (4+dim) (6+dim) (8+dim) t^5) G[1,tad,dim,{}])/(32 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim)),G[1,bub,12+dim,{s_}]:>((-4 ms+s)^6 G[1,bub,dim,{s}])/(64 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim))-((-3072 (7+2 dim) (-45+dim (7+dim) (2+dim (7+dim))) ms^5+1280 (8+dim) (-63+dim (5+dim) (8+dim (17+3 dim))) ms^4 s-64 (6+dim) (8+dim) (-63+dim (88+5 dim (21+4 dim))) ms^3 s^2+48 (4+dim) (6+dim) (8+dim) (-3+dim (8+5 dim)) ms^2 s^3-4 (2+dim) (4+dim) (6+dim) (8+dim) (-1+6 dim) ms s^4+dim (2+dim) (4+dim) (6+dim) (8+dim) s^5) G[1,tad,dim,{}])/(32 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim)),G[1,tri,12+dim,{t_}]:>((3072 (5+2 dim) (-21+dim (5+dim) (-10+dim (5+dim))) ms^5-1280 (-2+dim) (21+dim (4+dim) (53+dim (28+3 dim))) ms^4 t+64 (-2+dim) dim (1131+dim (988+5 dim (51+4 dim))) ms^3 t^2-48 (-2+dim) dim (2+dim) (129+dim (52+5 dim)) ms^2 t^3+4 (-2+dim) dim (2+dim) (4+dim) (37+6 dim) ms t^4-(-2+dim) dim (2+dim) (4+dim) (6+dim) t^5) G[1,bub,dim,{t}])/(32 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim))+((3840 (-21+dim (1+dim) (5+dim) (6+dim)) ms^4-1280 (-21+dim (1+dim) (5+dim) (6+dim)) ms^3 t+16 (-224+dim (6+dim) (89+15 dim (6+dim))) ms^2 t^2-24 (2+dim) (4+dim) (-1+dim (6+dim)) ms t^3+dim (2+dim) (4+dim) (6+dim) t^4) G[1,tad,dim,{}])/(16 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim))+(64 ms^6 G[1,tri,dim,{t}])/((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim)),G[1,tri,12+dim,{s_}]:>((3072 (5+2 dim) (-21+dim (5+dim) (-10+dim (5+dim))) ms^5-1280 (-2+dim) (21+dim (4+dim) (53+dim (28+3 dim))) ms^4 s+64 (-2+dim) dim (1131+dim (988+5 dim (51+4 dim))) ms^3 s^2-48 (-2+dim) dim (2+dim) (129+dim (52+5 dim)) ms^2 s^3+4 (-2+dim) dim (2+dim) (4+dim) (37+6 dim) ms s^4-(-2+dim) dim (2+dim) (4+dim) (6+dim) s^5) G[1,bub,dim,{s}])/(32 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim))+((3840 (-21+dim (1+dim) (5+dim) (6+dim)) ms^4-1280 (-21+dim (1+dim) (5+dim) (6+dim)) ms^3 s+16 (-224+dim (6+dim) (89+15 dim (6+dim))) ms^2 s^2-24 (2+dim) (4+dim) (-1+dim (6+dim)) ms s^3+dim (2+dim) (4+dim) (6+dim) s^4) G[1,tad,dim,{}])/(16 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim))+(64 ms^6 G[1,tri,dim,{s}])/((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim)),G[1,box,12+dim,{s_,t_}]:>((s t-4 ms (s+t))^6 G[1,box,dim,{s,t}])/(64 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (s+t)^6)+(s (3840 (-21+(-1+dim) dim (4+dim) (5+dim)) ms^4 (s+t)^4-320 ms^3 s (s+t)^3 ((-2+dim) (21+dim (4+dim) (17+4 dim)) s+8 (-21+(-1+dim) dim (4+dim) (5+dim)) t)+16 ms^2 s^2 (s+t)^2 (3 (-2+dim) dim (57+dim (36+5 dim)) s^2+(-2+dim) (210+dim (11+3 dim) (67+15 dim)) s t+(-924+dim (4+dim) (-211+45 dim (4+dim))) t^2)-4 ms s^3 (s+t) (3 (-2+dim) dim (2+dim) (9+2 dim) s^3+2 (-2+dim) dim (132+dim (85+12 dim)) s^2 t+2 (-168-496 dim+109 dim^3+18 dim^4) s t^2+8 (-60+dim (4+dim) (-13+3 dim (4+dim))) t^3)+s^4 ((-2+dim) dim (2+dim) (4+dim) s^4+(-2+dim) dim (2+dim) (22+5 dim) s^3 t+2 (-2+dim) dim (54+5 dim (7+dim)) s^2 t^2+2 (-48-136 dim+5 dim^3 (6+dim)) s t^3+(-96+5 dim (4+dim) (-4+dim (4+dim))) t^4)) G[1,bub,dim,{s}])/(16 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (s+t)^5)+(t (3840 (-21+(-1+dim) dim (4+dim) (5+dim)) ms^4 (s+t)^4-320 ms^3 t (s+t)^3 (8 (-21+(-1+dim) dim (4+dim) (5+dim)) s+(-2+dim) (21+dim (4+dim) (17+4 dim)) t)+16 ms^2 t^2 (s+t)^2 ((-924+dim (4+dim) (-211+45 dim (4+dim))) s^2+(-2+dim) (210+dim (11+3 dim) (67+15 dim)) s t+3 (-2+dim) dim (57+dim (36+5 dim)) t^2)+t^4 ((-96+5 dim (4+dim) (-4+dim (4+dim))) s^4+2 (-48-136 dim+5 dim^3 (6+dim)) s^3 t+2 (-2+dim) dim (54+5 dim (7+dim)) s^2 t^2+(-2+dim) dim (2+dim) (22+5 dim) s t^3+(-2+dim) dim (2+dim) (4+dim) t^4)+4 ms t^3 (-8 (-60+dim (4+dim) (-13+3 dim (4+dim))) s^4-2 (-408+dim (-704+5 dim (28+dim (41+6 dim)))) s^3 t-4 (-2+dim) (42+dim (211+5 dim (23+3 dim))) s^2 t^2-(-2+dim) dim (318+dim (209+30 dim)) s t^3-3 (-2+dim) dim (2+dim) (9+2 dim) t^4)) G[1,bub,dim,{t}])/(16 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (s+t)^5)+((s^3 (640 dim (5+dim) (5+2 dim) ms^3-48 (-14+dim (5+dim) (9+5 dim)) ms^2 s+8 (2+dim) (-2+dim (13+3 dim)) ms s^2-dim (2+dim) (4+dim) s^3)-s^2 (-1920 dim (5+dim) (5+2 dim) ms^3+48 (14+dim (5+dim) (41+15 dim)) ms^2 s-8 (-14+dim (5+dim) (19+9 dim)) ms s^2+dim (2+dim) (14+3 dim) s^3) t+s (1920 dim (5+dim) (5+2 dim) ms^3-192 (14+dim (5+dim) (16+5 dim)) ms^2 s+8 (62+dim (173+78 dim+9 dim^2)) ms s^2-dim (44+3 dim (8+dim)) s^3) t^2+(640 dim (5+dim) (5+2 dim) ms^3-48 (14+dim (5+dim) (41+15 dim)) ms^2 s+8 (62+dim (173+78 dim+9 dim^2)) ms s^2-(2+dim) (4+dim) (6+dim) s^3) t^3-(48 (-14+dim (5+dim) (9+5 dim)) ms^2-8 (-14+dim (5+dim) (19+9 dim)) ms s+dim (44+3 dim (8+dim)) s^2) t^4+(2+dim) (8 (-2+dim (13+3 dim)) ms-dim (14+3 dim) s) t^5-dim (2+dim) (4+dim) t^6) G[1,tad,dim,{}])/(8 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (s+t)^3)+1/(32 (7+dim) (s+t)^6) s ((1024 ms^5 (s+t)^5)/((-2+dim) dim (2+dim) (4+dim) (6+dim))-(256 ms^4 (s+t)^4 (s t-4 ms (s+t)))/((-2+dim) dim (2+dim) (4+dim) (5+dim))+(64 ms^3 (s+t)^3 (s t-4 ms (s+t))^2)/((-2+dim) dim (2+dim) (3+dim) (5+dim))-(16 ms^2 (s+t)^2 (s t-4 ms (s+t))^3)/((-2+dim) dim (1+dim) (3+dim) (5+dim))+(4 ms (s+t) (s t-4 ms (s+t))^4)/((-2+dim) (-1+dim) (1+dim) (3+dim) (5+dim))+(-s t+4 ms (s+t))^5/((-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim))) G[1,tri,dim,{s}]+1/(32 (7+dim) (s+t)^6) t ((1024 ms^5 (s+t)^5)/((-2+dim) dim (2+dim) (4+dim) (6+dim))-(256 ms^4 (s+t)^4 (s t-4 ms (s+t)))/((-2+dim) dim (2+dim) (4+dim) (5+dim))+(64 ms^3 (s+t)^3 (s t-4 ms (s+t))^2)/((-2+dim) dim (2+dim) (3+dim) (5+dim))-(16 ms^2 (s+t)^2 (s t-4 ms (s+t))^3)/((-2+dim) dim (1+dim) (3+dim) (5+dim))+(4 ms (s+t) (s t-4 ms (s+t))^4)/((-2+dim) (-1+dim) (1+dim) (3+dim) (5+dim))+(-s t+4 ms (s+t))^5/((-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim))) G[1,tri,dim,{t}],G[1,tad,14+dim,{}]:>-((128 ms^7 G[1,tad,dim,{}])/(dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim))),G[1,bub,14+dim,{t_}]:>((-4 ms+t)^7 G[1,bub,dim,{t}])/(128 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim))-((4096 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^6+1024 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (10+dim) ms^5 (4 ms-t)+64 (-1+dim) (1+dim) (3+dim) (6+dim) (8+dim) (10+dim) ms^3 (4 ms-t)^3+4 (-1+dim) (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms (4 ms-t)^5+256 (-1+dim) (1+dim) (3+dim) (5+dim) (8+dim) (10+dim) ms^4 (-4 ms+t)^2+16 (-1+dim) (1+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms^2 (-4 ms+t)^4+dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (-4 ms+t)^6) G[1,tad,dim,{}])/(64 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim)),G[1,bub,14+dim,{s_}]:>((-4 ms+s)^7 G[1,bub,dim,{s}])/(128 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim))-((4096 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^6+1024 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (10+dim) ms^5 (4 ms-s)+64 (-1+dim) (1+dim) (3+dim) (6+dim) (8+dim) (10+dim) ms^3 (4 ms-s)^3+4 (-1+dim) (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms (4 ms-s)^5+256 (-1+dim) (1+dim) (3+dim) (5+dim) (8+dim) (10+dim) ms^4 (-4 ms+s)^2+16 (-1+dim) (1+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms^2 (-4 ms+s)^4+dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (-4 ms+s)^6) G[1,tad,dim,{}])/(64 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim)),G[1,tri,14+dim,{t_}]:>-(((4096 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^6+1024 (-2+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^5 (4 ms-t)+64 (-2+dim) dim (2+dim) (5+dim) (7+dim) (9+dim) ms^3 (4 ms-t)^3+4 (-2+dim) dim (2+dim) (4+dim) (6+dim) (9+dim) ms (4 ms-t)^5+256 (-2+dim) dim (3+dim) (5+dim) (7+dim) (9+dim) ms^4 (-4 ms+t)^2+16 (-2+dim) dim (2+dim) (4+dim) (7+dim) (9+dim) ms^2 (-4 ms+t)^4+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (-4 ms+t)^6) G[1,bub,dim,{t}])/(64 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim)))+((-21504 (-45+dim (1+dim) (7+dim) (8+dim)) ms^5+8960 (-45+dim (1+dim) (7+dim) (8+dim)) ms^4 t-448 (-180+dim (8+dim) (41+5 dim (8+dim))) ms^3 t^2+48 (-180+dim (8+dim) (67+7 dim (8+dim))) ms^2 t^3-4 (2+dim) (6+dim) (-8+7 dim (8+dim)) ms t^4+dim (2+dim) (6+dim) (8+dim) t^5) G[1,tad,dim,{}])/(32 (-1+dim) dim (1+dim) (2+dim) (3+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim))-(128 ms^7 G[1,tri,dim,{t}])/((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim)),G[1,tri,14+dim,{s_}]:>-(((4096 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^6+1024 (-2+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^5 (4 ms-s)+64 (-2+dim) dim (2+dim) (5+dim) (7+dim) (9+dim) ms^3 (4 ms-s)^3+4 (-2+dim) dim (2+dim) (4+dim) (6+dim) (9+dim) ms (4 ms-s)^5+256 (-2+dim) dim (3+dim) (5+dim) (7+dim) (9+dim) ms^4 (-4 ms+s)^2+16 (-2+dim) dim (2+dim) (4+dim) (7+dim) (9+dim) ms^2 (-4 ms+s)^4+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (-4 ms+s)^6) G[1,bub,dim,{s}])/(64 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim)))+((-21504 (-45+dim (1+dim) (7+dim) (8+dim)) ms^5+8960 (-45+dim (1+dim) (7+dim) (8+dim)) ms^4 s-448 (-180+dim (8+dim) (41+5 dim (8+dim))) ms^3 s^2+48 (-180+dim (8+dim) (67+7 dim (8+dim))) ms^2 s^3-4 (2+dim) (6+dim) (-8+7 dim (8+dim)) ms s^4+dim (2+dim) (6+dim) (8+dim) s^5) G[1,tad,dim,{}])/(32 (-1+dim) dim (1+dim) (2+dim) (3+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim))-(128 ms^7 G[1,tri,dim,{s}])/((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim)),G[1,box,14+dim,{s_,t_}]:>((s t-4 ms (s+t))^7 G[1,box,dim,{s,t}])/(128 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (s+t)^7)-(s (21504 (3+dim) (-45+(-1+dim) dim (6+dim) (7+dim)) ms^5 (s+t)^5-8960 ms^4 s (s+t)^4 ((-2+dim) (27+dim (111+dim (71+dim (15+dim)))) s+2 (3+dim) (-45+(-1+dim) dim (6+dim) (7+dim)) t)+448 ms^3 s^2 (s+t)^3 ((-2+dim) dim (7+dim) (51+dim (34+5 dim)) s^2+(-2+dim) (360+dim (1599+dim (1043+dim (223+15 dim)))) s t+3 (3+dim) (-224+dim (6+dim) (-33+5 dim (6+dim))) t^2)-16 ms^2 s^3 (s+t)^2 (3 (-2+dim) dim (2+dim) (201+7 dim (11+dim)) s^3+2 (-2+dim) dim (2901+2 dim (1189+7 dim (41+3 dim))) s^2 t+2 (-2+dim) (1512+dim (6618+dim (4331+7 dim (133+9 dim)))) s t^2+12 (3+dim) (-312+dim (6+dim) (-43+7 dim (6+dim))) t^3)+s^5 ((2-dim) dim (2+dim) (4+dim) (6+dim) s^5-2 (-2+dim) dim (2+dim) (4+dim) (19+3 dim) s^4 t-(-2+dim) dim (2+dim) (416+3 dim (54+5 dim)) s^3 t^2-2 (-2+dim) dim (672+dim (554+5 dim (27+2 dim))) s^2 t^3-(-2+dim) (384+dim (1568+5 dim (204+dim (44+3 dim)))) s t^4-2 (3+dim) (-128+dim (6+dim) (-16+3 dim (6+dim))) t^5)+4 ms s^4 ((-2+dim) dim (2+dim) (4+dim) (45+7 dim) s^5+2 (-2+dim) dim (2+dim) (582+dim (227+21 dim)) s^4 t+3 (-2+dim) dim (2240+dim (1886+dim (467+35 dim))) s^3 t^2+4 (-2+dim) (432+dim (3018+dim (2173+5 dim (99+7 dim)))) s^2 t^3+(-8064+dim (-18048+5 dim (-52+dim (1008+dim (283+21 dim))))) s t^4+(3+dim) (-1536+5 dim (6+dim) (-40+7 dim (6+dim))) t^5)) G[1,bub,dim,{s}])/(32 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (s+t)^6)-(t (21504 (3+dim) (-45+(-1+dim) dim (6+dim) (7+dim)) ms^5 (s+t)^5-8960 ms^4 t (s+t)^4 (2 (3+dim) (-45+(-1+dim) dim (6+dim) (7+dim)) s+(-2+dim) (27+dim (111+dim (71+dim (15+dim)))) t)+448 ms^3 t^2 (s+t)^3 (3 (3+dim) (-224+dim (6+dim) (-33+5 dim (6+dim))) s^2+(-2+dim) (360+dim (1599+dim (1043+dim (223+15 dim)))) s t+(-2+dim) dim (7+dim) (51+dim (34+5 dim)) t^2)-16 ms^2 t^3 (s+t)^2 (12 (3+dim) (-312+dim (6+dim) (-43+7 dim (6+dim))) s^3+2 (-2+dim) (1512+dim (6618+dim (4331+7 dim (133+9 dim)))) s^2 t+2 (-2+dim) dim (2901+2 dim (1189+7 dim (41+3 dim))) s t^2+3 (-2+dim) dim (2+dim) (201+7 dim (11+dim)) t^3)+t^5 (-2 (3+dim) (-128+dim (6+dim) (-16+3 dim (6+dim))) s^5-(-2+dim) (384+dim (1568+5 dim (204+dim (44+3 dim)))) s^4 t-2 (-2+dim) dim (672+dim (554+5 dim (27+2 dim))) s^3 t^2-(-2+dim) dim (2+dim) (416+3 dim (54+5 dim)) s^2 t^3-2 (-2+dim) dim (2+dim) (4+dim) (19+3 dim) s t^4-(-2+dim) dim (2+dim) (4+dim) (6+dim) t^5)+4 ms t^4 ((3+dim) (-1536+5 dim (6+dim) (-40+7 dim (6+dim))) s^5+(-8064+dim (-18048+5 dim (-52+dim (1008+dim (283+21 dim))))) s^4 t+4 (-2+dim) (432+dim (3018+dim (2173+5 dim (99+7 dim)))) s^3 t^2+3 (-2+dim) dim (2240+dim (1886+dim (467+35 dim))) s^2 t^3+2 (-2+dim) dim (2+dim) (582+dim (227+21 dim)) s t^4+(-2+dim) dim (2+dim) (4+dim) (45+7 dim) t^5)) G[1,bub,dim,{t}])/(32 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (s+t)^6)-((dim (2+dim) (4+dim) (6+dim) s^8+2 dim (2+dim) (4+dim) (13+2 dim) s^7 t+2 dim (2+dim) (92+dim (34+3 dim)) s^6 t^2+4 dim (5+dim) (20+dim (10+dim)) s^5 t^3+(2+dim) (4+dim) (6+dim) (8+dim) s^4 t^4+4 dim (5+dim) (20+dim (10+dim)) s^3 t^5+2 dim (2+dim) (92+dim (34+3 dim)) s^2 t^6+2 dim (2+dim) (4+dim) (13+2 dim) s t^7+dim (2+dim) (4+dim) (6+dim) t^8+8960 (-9+dim (2+dim) (5+dim) (7+dim)) ms^4 (s+t)^4-448 ms^3 (s+t)^3 ((-108+dim (26+5 dim) (9+dim (8+dim))) s^2+(8+dim) (18+dim (5+dim) (17+5 dim)) s t+(-108+dim (26+5 dim) (9+dim (8+dim))) t^2)+16 ms^2 (s+t)^2 ((-288+dim (910+dim (981+7 dim (38+3 dim)))) s^4+6 (-120+dim (7+dim) (64+7 dim (7+dim))) s^3 t+3 (6+dim) (8+dim) (15+7 dim (4+dim)) s^2 t^2+6 (-120+dim (7+dim) (64+7 dim (7+dim))) s t^3+(-288+dim (910+dim (981+7 dim (38+3 dim)))) t^4)+4 ms ((-2-dim) (4+dim) (-6+dim (44+7 dim)) s^7-2 (2+dim) (-52+dim (381+2 dim (76+7 dim))) s^6 t-2 (-184+dim (1412+dim (1206+dim (290+21 dim)))) s^5 t^2-4 (332+dim (974+dim (557+dim (110+7 dim)))) s^4 t^3-4 (332+dim (974+dim (557+dim (110+7 dim)))) s^3 t^4-2 (-184+dim (1412+dim (1206+dim (290+21 dim)))) s^2 t^5-2 (2+dim) (-52+dim (381+2 dim (76+7 dim))) s t^6-(2+dim) (4+dim) (-6+dim (44+7 dim)) t^7)) G[1,tad,dim,{}])/(16 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (s+t)^4)-(s ((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) s^6 t^6-4 dim (2+dim) (4+dim) (6+dim) (8+dim) (-15+7 dim) ms s^5 t^5 (s+t)+16 (2+dim) (4+dim) (6+dim) (8+dim) (3+7 dim (-7+3 dim)) ms^2 s^4 t^4 (s+t)^2-64 (4+dim) (6+dim) (8+dim) (27+7 dim (-23+dim (-3+5 dim))) ms^3 s^3 t^3 (s+t)^3+1792 (6+dim) (8+dim) (27+dim (-81+dim (-41+5 dim (3+dim)))) ms^4 s^2 t^2 (s+t)^4-7168 (8+dim) (135+dim (-213+dim (-205+dim (15+dim (25+3 dim))))) ms^5 s t (s+t)^5+28672 (405+dim (5+dim) (-51+dim (5+dim) (-20+dim (5+dim)))) ms^6 (s+t)^6) G[1,tri,dim,{s}])/(64 (-3+dim) (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (s+t)^7)-(t ((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) s^6 t^6-4 dim (2+dim) (4+dim) (6+dim) (8+dim) (-15+7 dim) ms s^5 t^5 (s+t)+16 (2+dim) (4+dim) (6+dim) (8+dim) (3+7 dim (-7+3 dim)) ms^2 s^4 t^4 (s+t)^2-64 (4+dim) (6+dim) (8+dim) (27+7 dim (-23+dim (-3+5 dim))) ms^3 s^3 t^3 (s+t)^3+1792 (6+dim) (8+dim) (27+dim (-81+dim (-41+5 dim (3+dim)))) ms^4 s^2 t^2 (s+t)^4-7168 (8+dim) (135+dim (-213+dim (-205+dim (15+dim (25+3 dim))))) ms^5 s t (s+t)^5+28672 (405+dim (5+dim) (-51+dim (5+dim) (-20+dim (5+dim)))) ms^6 (s+t)^6) G[1,tri,dim,{t}])/(64 (-3+dim) (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (s+t)^7),G[1,tad,16+dim,{}]:>(256 ms^8 G[1,tad,dim,{}])/(dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) (14+dim)),G[1,bub,16+dim,{t_}]:>((-4 ms+t)^8 G[1,bub,dim,{t}])/(256 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) (13+dim))-((-16384 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^7-4096 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (12+dim) ms^6 (4 ms-t)-256 (-1+dim) (1+dim) (3+dim) (5+dim) (8+dim) (10+dim) (12+dim) ms^4 (4 ms-t)^3-16 (-1+dim) (1+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) ms^2 (4 ms-t)^5-dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) (4 ms-t)^7-1024 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (10+dim) (12+dim) ms^5 (-4 ms+t)^2-64 (-1+dim) (1+dim) (3+dim) (6+dim) (8+dim) (10+dim) (12+dim) ms^3 (-4 ms+t)^4-4 (-1+dim) (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) ms (-4 ms+t)^6) G[1,tad,dim,{}])/(128 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (12+dim) (13+dim)),G[1,bub,16+dim,{s_}]:>((-4 ms+s)^8 G[1,bub,dim,{s}])/(256 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) (13+dim))-((-16384 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^7-4096 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (12+dim) ms^6 (4 ms-s)-256 (-1+dim) (1+dim) (3+dim) (5+dim) (8+dim) (10+dim) (12+dim) ms^4 (4 ms-s)^3-16 (-1+dim) (1+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) ms^2 (4 ms-s)^5-dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) (4 ms-s)^7-1024 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (10+dim) (12+dim) ms^5 (-4 ms+s)^2-64 (-1+dim) (1+dim) (3+dim) (6+dim) (8+dim) (10+dim) (12+dim) ms^3 (-4 ms+s)^4-4 (-1+dim) (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim) ms (-4 ms+s)^6) G[1,tad,dim,{}])/(128 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (12+dim) (13+dim)),G[1,tri,16+dim,{t_}]:>((16384 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^7+4096 (-2+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^6 (4 ms-t)+256 (-2+dim) dim (2+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^4 (4 ms-t)^3+16 (-2+dim) dim (2+dim) (4+dim) (6+dim) (9+dim) (11+dim) ms^2 (4 ms-t)^5+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (4 ms-t)^7+1024 (-2+dim) dim (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^5 (-4 ms+t)^2+64 (-2+dim) dim (2+dim) (4+dim) (7+dim) (9+dim) (11+dim) ms^3 (-4 ms+t)^4+4 (-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (11+dim) ms (-4 ms+t)^6) G[1,bub,dim,{t}])/(128 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (12+dim))+((28672 (-7425+2 dim (10+dim) (258+dim (10+dim) (65+2 dim (10+dim)))) ms^6-14336 (-7425+2 dim (10+dim) (258+dim (10+dim) (65+2 dim (10+dim)))) ms^5 t+8960 (-3168+dim (10+dim) (351+2 dim (10+dim) (34+dim (10+dim)))) ms^4 t^2-256 (-17820+dim (10+dim) (3201+2 dim (10+dim) (250+7 dim (10+dim)))) ms^3 t^3+16 (4+dim) (6+dim) (-1056+dim (10+dim) (373+28 dim (10+dim))) ms^2 t^4-8 (2+dim) (4+dim) (6+dim) (8+dim) (-5+4 dim (10+dim)) ms t^5+dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) t^6) G[1,tad,dim,{}])/(64 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (12+dim))+(256 ms^8 G[1,tri,dim,{t}])/((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim)),G[1,tri,16+dim,{s_}]:>((16384 (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^7+4096 (-2+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^6 (4 ms-s)+256 (-2+dim) dim (2+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^4 (4 ms-s)^3+16 (-2+dim) dim (2+dim) (4+dim) (6+dim) (9+dim) (11+dim) ms^2 (4 ms-s)^5+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (4 ms-s)^7+1024 (-2+dim) dim (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) ms^5 (-4 ms+s)^2+64 (-2+dim) dim (2+dim) (4+dim) (7+dim) (9+dim) (11+dim) ms^3 (-4 ms+s)^4+4 (-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (11+dim) ms (-4 ms+s)^6) G[1,bub,dim,{s}])/(128 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (12+dim))+((28672 (-7425+2 dim (10+dim) (258+dim (10+dim) (65+2 dim (10+dim)))) ms^6-14336 (-7425+2 dim (10+dim) (258+dim (10+dim) (65+2 dim (10+dim)))) ms^5 s+8960 (-3168+dim (10+dim) (351+2 dim (10+dim) (34+dim (10+dim)))) ms^4 s^2-256 (-17820+dim (10+dim) (3201+2 dim (10+dim) (250+7 dim (10+dim)))) ms^3 s^3+16 (4+dim) (6+dim) (-1056+dim (10+dim) (373+28 dim (10+dim))) ms^2 s^4-8 (2+dim) (4+dim) (6+dim) (8+dim) (-5+4 dim (10+dim)) ms s^5+dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) s^6) G[1,tad,dim,{}])/(64 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (12+dim))+(256 ms^8 G[1,tri,dim,{s}])/((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (12+dim)),G[1,box,16+dim,{s_,t_}]:>((s t-4 ms (s+t))^8 G[1,box,dim,{s,t}])/(256 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) (11+dim) (s+t)^8)+(s (28672 (-4455+2 dim (8+dim) (-426+dim (8+dim) (11+2 dim (8+dim)))) ms^6 (s+t)^6-7168 ms^5 s (s+t)^5 ((-2+dim) (1485+2 dim (8+dim) (462+dim (296+dim (63+4 dim)))) s+4 (-4455+2 dim (8+dim) (-426+dim (8+dim) (11+2 dim (8+dim)))) t)+1792 ms^4 s^2 (s+t)^4 ((-2+dim) dim (5847+2 dim (2768+dim (874+dim (112+5 dim)))) s^2+3 (-2+dim) (1650+dim (8863+2 dim (3452+dim (986+dim (118+5 dim))))) s t+15 (-2244+dim (8+dim) (-413+2 dim (8+dim) (6+dim (8+dim)))) t^2)-64 ms^3 s^3 (s+t)^3 ((-2+dim) dim (2+dim) (13353+4 dim (1696+7 dim (39+2 dim))) s^3+2 (-2+dim) dim (63474+dim (60643+4 dim (4826+7 dim (89+4 dim)))) s^2 t+6 (-2+dim) (9240+dim (48962+dim (38209+4 dim (2738+7 dim (47+2 dim))))) s t^2+16 (-15840+dim (8+dim) (-2787+2 dim (8+dim) (46+7 dim (8+dim)))) t^3)+16 ms^2 s^4 (s+t)^2 ((-2+dim) dim (2+dim) (4+dim) (1503+4 dim (104+7 dim)) s^4+(-2+dim) dim (2+dim) (32718+dim (16735+4 dim (678+35 dim))) s^3 t+2 (-2+dim) dim (78042+5 dim (14959+dim (4781+4 dim (155+7 dim)))) s^2 t^2+2 (-2+dim) (23760+dim (122004+5 dim (18988+dim (5447+4 dim (164+7 dim))))) s t^3+(-158400+dim (8+dim) (-26796+5 dim (8+dim) (199+28 dim (8+dim)))) t^4)+s^6 ((-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) s^6+(-2+dim) dim (2+dim) (4+dim) (6+dim) (58+7 dim) s^5 t+(-2+dim) dim (2+dim) (4+dim) (1100+7 dim (44+3 dim)) s^4 t^2+(-2+dim) dim (2+dim) (8000+7 dim (588+dim (96+5 dim))) s^3 t^3+(-2+dim) dim (19200+7 dim (2632+dim (844+5 dim (22+dim)))) s^2 t^4+(-2+dim) (3840+7 dim (8+dim) (328+dim (212+dim (46+3 dim)))) s t^5+(-7680+7 dim (8+dim) (-176+dim (8+dim) (8+dim (8+dim)))) t^6)+4 ms s^5 ((2-dim) dim (2+dim) (4+dim) (6+dim) (67+8 dim) s^6-(-2+dim) dim (2+dim) (4+dim) (2942+dim (823+56 dim)) s^5 t-(-2+dim) dim (2+dim) (37840+dim (19582+21 dim (153+8 dim))) s^4 t^2-(-2+dim) dim (143680+dim (140836+7 dim (6568+dim (869+40 dim)))) s^3 t^3-(-2+dim) (21120+dim (192992+7 dim (23692+5 dim (1440+dim (181+8 dim))))) s^2 t^4+(96000+258752 dim-7 dim^2 (-6152+dim (9284+dim (3890+3 dim (177+8 dim))))) s t^5-4 (-13440+dim (8+dim) (-2204+dim (8+dim) (91+12 dim (8+dim)))) t^6)) G[1,bub,dim,{s}])/(64 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (s+t)^7)+(t (28672 (-4455+2 dim (8+dim) (-426+dim (8+dim) (11+2 dim (8+dim)))) ms^6 (s+t)^6-7168 ms^5 t (s+t)^5 (4 (-4455+2 dim (8+dim) (-426+dim (8+dim) (11+2 dim (8+dim)))) s+(-2+dim) (1485+2 dim (8+dim) (462+dim (296+dim (63+4 dim)))) t)+1792 ms^4 t^2 (s+t)^4 (15 (-2244+dim (8+dim) (-413+2 dim (8+dim) (6+dim (8+dim)))) s^2+3 (-2+dim) (1650+dim (8863+2 dim (3452+dim (986+dim (118+5 dim))))) s t+(-2+dim) dim (5847+2 dim (2768+dim (874+dim (112+5 dim)))) t^2)-64 ms^3 t^3 (s+t)^3 (16 (-15840+dim (8+dim) (-2787+2 dim (8+dim) (46+7 dim (8+dim)))) s^3+6 (-2+dim) (9240+dim (48962+dim (38209+4 dim (2738+7 dim (47+2 dim))))) s^2 t+2 (-2+dim) dim (63474+dim (60643+4 dim (4826+7 dim (89+4 dim)))) s t^2+(-2+dim) dim (2+dim) (13353+4 dim (1696+7 dim (39+2 dim))) t^3)+16 ms^2 t^4 (s+t)^2 ((-158400+dim (8+dim) (-26796+5 dim (8+dim) (199+28 dim (8+dim)))) s^4+2 (-2+dim) (23760+dim (122004+5 dim (18988+dim (5447+4 dim (164+7 dim))))) s^3 t+2 (-2+dim) dim (78042+5 dim (14959+dim (4781+4 dim (155+7 dim)))) s^2 t^2+(-2+dim) dim (2+dim) (32718+dim (16735+4 dim (678+35 dim))) s t^3+(-2+dim) dim (2+dim) (4+dim) (1503+4 dim (104+7 dim)) t^4)+t^6 ((-7680+7 dim (8+dim) (-176+dim (8+dim) (8+dim (8+dim)))) s^6+(-2+dim) (3840+7 dim (8+dim) (328+dim (212+dim (46+3 dim)))) s^5 t+(-2+dim) dim (19200+7 dim (2632+dim (844+5 dim (22+dim)))) s^4 t^2+(-2+dim) dim (2+dim) (8000+7 dim (588+dim (96+5 dim))) s^3 t^3+(-2+dim) dim (2+dim) (4+dim) (1100+7 dim (44+3 dim)) s^2 t^4+(-2+dim) dim (2+dim) (4+dim) (6+dim) (58+7 dim) s t^5+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) t^6)+4 ms t^5 (-4 (-13440+dim (8+dim) (-2204+dim (8+dim) (91+12 dim (8+dim)))) s^6+(96000+258752 dim-7 dim^2 (-6152+dim (9284+dim (3890+3 dim (177+8 dim))))) s^5 t-(-2+dim) (21120+dim (192992+7 dim (23692+5 dim (1440+dim (181+8 dim))))) s^4 t^2-(-2+dim) dim (143680+dim (140836+7 dim (6568+dim (869+40 dim)))) s^3 t^3-(-2+dim) dim (2+dim) (37840+dim (19582+21 dim (153+8 dim))) s^2 t^4-(-2+dim) dim (2+dim) (4+dim) (2942+dim (823+56 dim)) s t^5-(-2+dim) dim (2+dim) (4+dim) (6+dim) (67+8 dim) t^6)) G[1,bub,dim,{t}])/(64 (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (s+t)^7)-((dim (2+dim) (4+dim) (6+dim) (8+dim) s^10+dim (2+dim) (4+dim) (6+dim) (42+5 dim) s^9 t+2 dim (2+dim) (4+dim) (274+5 dim (15+dim)) s^8 t^2+2 dim (2+dim) (1304+5 dim (128+dim (20+dim))) s^7 t^3+dim (4384+5 dim (12+dim) (60+dim (12+dim))) s^6 t^4+(2+dim) (4+dim) (6+dim) (8+dim) (10+dim) s^5 t^5+dim (4384+5 dim (12+dim) (60+dim (12+dim))) s^4 t^6+2 dim (2+dim) (1304+5 dim (128+dim (20+dim))) s^3 t^7+2 dim (2+dim) (4+dim) (274+5 dim (15+dim)) s^2 t^8+dim (2+dim) (4+dim) (6+dim) (42+5 dim) s t^9+dim (2+dim) (4+dim) (6+dim) (8+dim) t^10-14336 (9+2 dim) (-55+2 dim (9+dim) (13+dim (9+dim))) ms^5 (s+t)^5+1792 ms^4 (s+t)^4 ((-1980+dim (3127+2 dim (2232+dim (794+dim (108+5 dim))))) s^2+(10+dim) (99+2 dim (524+dim (358+dim (76+5 dim)))) s t+(-1980+dim (3127+2 dim (2232+dim (794+dim (108+5 dim))))) t^2)-256 ms^3 (s+t)^3 ((-1980+dim (4184+dim (5781+2 dim (1051+7 dim (21+dim))))) s^4+(9+2 dim) (-550+dim (9+dim) (167+14 dim (9+dim))) s^3 t+(8+dim) (10+dim) (99+2 dim (143+7 dim (9+dim))) s^2 t^2+(9+2 dim) (-550+dim (9+dim) (167+14 dim (9+dim))) s t^3+(-1980+dim (4184+dim (5781+2 dim (1051+7 dim (21+dim))))) t^4)+16 ms^2 ((4+dim) (-660+dim (2416+dim (2207+4 dim (116+7 dim)))) s^8+(-14080+dim (49484+dim (60448+dim (21341+4 dim (738+35 dim))))) s^7 t+20 (-1584+dim (6050+dim (6867+2 dim (1153+dim (153+7 dim))))) s^6 t^2+10 (528+dim (20164+dim (17616+dim (5269+4 dim (162+7 dim))))) s^5 t^3+16 (3190+dim (15140+dim (11003+dim (2981+2 dim (171+7 dim))))) s^4 t^4+10 (528+dim (20164+dim (17616+dim (5269+4 dim (162+7 dim))))) s^3 t^5+20 (-1584+dim (6050+dim (6867+2 dim (1153+dim (153+7 dim))))) s^2 t^6+(-14080+dim (49484+dim (60448+dim (21341+4 dim (738+35 dim))))) s t^7+(4+dim) (-660+dim (2416+dim (2207+4 dim (116+7 dim)))) t^8)+8 ms ((-2-dim) (4+dim) (6+dim) (-4+dim (33+4 dim)) s^9-(2+dim) (4+dim) (-126+dim (1033+294 dim+20 dim^2)) s^8 t-(2+dim) (-1096+5 dim (1798+dim (951+dim (155+8 dim)))) s^7 t^2-2 (-1304+dim (11224+dim (11132+5 dim (705+90 dim+4 dim^2)))) s^6 t^3-(8368+dim (25504+5 dim (3388+dim (882+dim (99+4 dim))))) s^5 t^4-(8368+dim (25504+5 dim (3388+dim (882+dim (99+4 dim))))) s^4 t^5-2 (-1304+dim (11224+dim (11132+5 dim (705+90 dim+4 dim^2)))) s^3 t^6-(2+dim) (-1096+5 dim (1798+dim (951+dim (155+8 dim)))) s^2 t^7-(2+dim) (4+dim) (-126+dim (1033+294 dim+20 dim^2)) s t^8-(2+dim) (4+dim) (6+dim) (-4+dim (33+4 dim)) t^9)) G[1,tad,dim,{}])/(32 (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (s+t)^5)-(s (-16384 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^7 (s+t)^7-1024 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (8+dim) (10+dim) ms^5 (s+t)^5 (s t-4 ms (s+t))^2-64 (-3+dim) (-1+dim) (1+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms^3 (s+t)^3 (s t-4 ms (s+t))^4+4 (3-dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms (s+t) (s t-4 ms (s+t))^6+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (s t-4 ms (s+t))^7-4096 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (10+dim) ms^6 (s+t)^6 (-s t+4 ms (s+t))-256 (-3+dim) (-1+dim) (1+dim) (3+dim) (6+dim) (8+dim) (10+dim) ms^4 (s+t)^4 (-s t+4 ms (s+t))^3-16 (-3+dim) (-1+dim) (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms^2 (s+t)^2 (-s t+4 ms (s+t))^5) G[1,tri,dim,{s}])/(128 (-3+dim) (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (s+t)^8)-(t (-16384 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (9+dim) ms^7 (s+t)^7-1024 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (8+dim) (10+dim) ms^5 (s+t)^5 (s t-4 ms (s+t))^2-64 (-3+dim) (-1+dim) (1+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms^3 (s+t)^3 (s t-4 ms (s+t))^4+4 (3-dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms (s+t) (s t-4 ms (s+t))^6+(-2+dim) dim (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) (s t-4 ms (s+t))^7-4096 (-3+dim) (-1+dim) (1+dim) (3+dim) (5+dim) (7+dim) (10+dim) ms^6 (s+t)^6 (-s t+4 ms (s+t))-256 (-3+dim) (-1+dim) (1+dim) (3+dim) (6+dim) (8+dim) (10+dim) ms^4 (s+t)^4 (-s t+4 ms (s+t))^3-16 (-3+dim) (-1+dim) (2+dim) (4+dim) (6+dim) (8+dim) (10+dim) ms^2 (s+t)^2 (-s t+4 ms (s+t))^5) G[1,tri,dim,{t}])/(128 (-3+dim) (-2+dim) (-1+dim) dim (1+dim) (2+dim) (3+dim) (4+dim) (5+dim) (6+dim) (7+dim) (8+dim) (9+dim) (10+dim) (11+dim) (s+t)^8)};
(* The value of the tadpole integral in arbitrary dimensions*)
tadRuleExplicit={G[1,{1,0,0,0,0},dim_]:>-E^(ep EulerGamma) (\[Mu]s/m^2)^ep (1/m^2)^(1-dim/2/.ep:>0) Gamma[1-dim/2], G[1,tad,dim_,{}]:>-E^(ep EulerGamma) (\[Mu]s/m^2)^ep (1/m^2)^(1-dim/2/.ep:>0) Gamma[1-dim/2]};

tadRuleGlobalGs=Table[G[1,tad,2ri+dim,{}]->(FullSimplify[(G[1,tad,2ri+dim,{}]//.tadRuleExplicit)/(G[1,tad,dim,{}]//.tadRuleExplicit),Assumptions->{1<dim}]//Factor)G[1,tad,dim,{}],{ri,-5,5}];


(* Large mass expansion of the global master integrals in arbitrary dimensions *)
(* Tagging the last term in the large-m expansion by err *)
globalGsRepMassExpandedAbs={
G[1,box,dim_,{s_,t_}]:>((-6+dim) (-4+dim) (-2+dim) G[1,{1,0,0,0,0},dim])/(48 m^6)-((-8+dim) (-6+dim) (-4+dim) (-2+dim) (s+t) G[1,{1,0,0,0,0},dim])/(1920 m^8)+((-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (2 s^2+s t+2 t^2) G[1,{1,0,0,0,0},dim])/(161280 m^10)-((-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (s+t) (3 s^2-2 s t+3 t^2) G[1,{1,0,0,0,0},dim])/(11612160 m^12)+((-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (12 s^4+3 s^3 t+2 s^2 t^2+3 s t^3+12 t^4) G[1,{1,0,0,0,0},dim])/(2554675200 m^14)-((-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (s+t) (10 s^4-8 s^3 t+9 s^2 t^2-8 s t^3+10 t^4) G[1,{1,0,0,0,0},dim])/(132843110400 m^16)+((-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (60 s^6+10 s^5 t+4 s^4 t^2+3 s^3 t^3+4 s^2 t^4+10 s t^5+60 t^6) G[1,{1,0,0,0,0},dim])/(55794106368000 m^18)-1/(7587998466048000 m^20) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (s+t) (105 s^6-90 s^5 t+95 s^4 t^2-92 s^3 t^3+95 s^2 t^4-90 s t^5+105 t^6) G[1,{1,0,0,0,0},dim]+1/(1730063650258944000 m^22) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (280 s^8+35 s^7 t+10 s^6 t^2+5 s^5 t^3+4 s^4 t^4+5 s^3 t^5+10 s^2 t^6+35 s t^7+280 t^8) G[1,{1,0,0,0,0},dim]-1/(145325346621751296000 m^24) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (s+t) (252 s^8-224 s^7 t+231 s^6 t^2-228 s^5 t^3+230 s^4 t^4-228 s^3 t^5+231 s^2 t^6-224 s t^7+252 t^8) G[1,{1,0,0,0,0},dim]+1/( 147069250781212311552000 m^26) (-26+dim)(-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (2520 s^10+252 s^9 t+56 s^8 t^2+21 s^7 t^3+12 s^6 t^4+10 s^5 t^5+12 s^4 t^6+21 s^3 t^7+56 s^2 t^8+252 s t^9+2520 t^10) G[1,{1,0,0,0,0},dim]-1/(14706925078121231155200000 m^28) (-28+dim)(-26+dim)(-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (s+t) (2310 s^10-2100 s^9 t+2142 s^8 t^2-2128 s^7 t^3+2135 s^6 t^4-2130 s^5 t^5+2135 s^4 t^6-2128 s^3 t^7+2142 s^2 t^8-2100 s t^9+2310 t^10) G[1,{1,0,0,0,0},dim]+1/(20648522809682208541900800000 m^30) (-30+dim)(-28+dim)(-26+dim)(-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) (27720 s^12+2310 s^11 t+420 s^10 t^2+126 s^9 t^3+56 s^8 t^4+35 s^7 t^5+30 s^6 t^6+35 s^5 t^7+56 s^4 t^8+126 s^3 t^9+420 s^2 t^10+2310 s t^11+27720 t^12) G[1,{1,0,0,0,0},dim]+err/m^32 G[1,{1,0,0,0,0},dim],
G[1,tri,dim_,{s_}]:>((-4+dim) (-2+dim) G[1,{1,0,0,0,0},dim])/(8 m^4)-((-6+dim) (-4+dim) (-2+dim) s G[1,{1,0,0,0,0},dim])/(192 m^6)+((-8+dim) (-6+dim) (-4+dim) (-2+dim) s^2 G[1,{1,0,0,0,0},dim])/(5760 m^8)-((-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^3 G[1,{1,0,0,0,0},dim])/(215040 m^10)+((-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^4 G[1,{1,0,0,0,0},dim])/(9676800 m^12)-((-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^5 G[1,{1,0,0,0,0},dim])/(510935040 m^14)+((-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^6 G[1,{1,0,0,0,0},dim])/(30996725760 m^16)-((-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^7 G[1,{1,0,0,0,0},dim])/(2125489766400 m^18)+((-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^8 G[1,{1,0,0,0,0},dim])/(162599967129600 m^20)-((-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^9 G[1,{1,0,0,0,0},dim])/(13730663890944000 m^22)+((-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^10 G[1,{1,0,0,0,0},dim])/(1268713343523225600 m^24)-((-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^11 G[1,{1,0,0,0,0},dim])/(127332684659058278400 m^26)+((-28+dim) (-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^12 G[1,{1,0,0,0,0},dim])/(13794374171397980160000 m^28)-((-30+dim) (-28+dim) (-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^13 G[1,{1,0,0,0,0},dim])/(1604391826704134307840000 m^30)+1/(199402984176085263974400000 m^32) (-32+dim) (-30+dim) (-28+dim) (-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^14 G[1,{1,0,0,0,0},dim]+err/m^34 G[1,{1,0,0,0,0},dim],
G[1,bub,dim_,{s_}]:>((-2+dim) G[1,{1,0,0,0,0},dim])/(2 m^2)-((-4+dim) (-2+dim) s G[1,{1,0,0,0,0},dim])/(24 m^4)+((-6+dim) (-4+dim) (-2+dim) s^2 G[1,{1,0,0,0,0},dim])/(480 m^6)-((-8+dim) (-6+dim) (-4+dim) (-2+dim) s^3 G[1,{1,0,0,0,0},dim])/(13440 m^8)+((-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^4 G[1,{1,0,0,0,0},dim])/(483840 m^10)-((-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^5 G[1,{1,0,0,0,0},dim])/(21288960 m^12)+((-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^6 G[1,{1,0,0,0,0},dim])/(1107025920 m^14)-((-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^7 G[1,{1,0,0,0,0},dim])/(66421555200 m^16)+((-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^8 G[1,{1,0,0,0,0},dim])/(4516665753600 m^18)-((-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^9 G[1,{1,0,0,0,0},dim])/(343266597273600 m^20)+((-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^10 G[1,{1,0,0,0,0},dim])/(28834394170982400 m^22)-((-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^11 G[1,{1,0,0,0,0},dim])/(2652764263730380800 m^24)+((-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^12 G[1,{1,0,0,0,0},dim])/(265276426373038080000 m^26)-((-28+dim) (-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^13 G[1,{1,0,0,0,0},dim])/(28649854048288112640000 m^28)+((-30+dim) (-28+dim) (-26+dim) (-24+dim) (-22+dim) (-20+dim) (-18+dim) (-16+dim) (-14+dim) (-12+dim) (-10+dim) (-8+dim) (-6+dim) (-4+dim) (-2+dim) s^14 G[1,{1,0,0,0,0},dim])/(3323383069601421066240000 m^30)+err/m^32 G[1,{1,0,0,0,0},dim],
G[1,tad,dim_,{}]:>G[1,{1,0,0,0,0},dim]
};


(* ::Chapter::Closed:: *)
(*Amplitude data: *)
(*					* string-theory tree-level amplitudes*)
(*					* massive spin-0,  spin-1 running in the loop  *)
(*					* massive N=8 running in the loop*)


(* ::Section:: *)
(*Gauge-invariant polarization tensors for string theory: {kBos, kSYM}*)


(* Gauge-invariant tensor structures for super-string and bosonic string *)


(* ::Subsection:: *)
(*Superstring*)


(* kSYM:=t_8 F^4 polarization tensor from Green, Schwarz, Witten, Eq. 7.4.42, except that they chose a mostly plus metric which flips the sign of the terms with 1 Mandelstam invariant *)
(* Gravity is obtained via the double-copy kSYM^2:=t_8 t_8 R^4 *)

kSYM= (4/ap)^2 ap/4 ap(-(1/4)(s t d[e[1],e[3]]d[e[2],e[4]] + s u d[e[2],e[3]]d[e[1],e[4]] + t u d[e[1],e[2]]d[e[3],e[4]])-
1/2 s(d[e[1],k[4]]d[e[3],k[2]]d[e[2],e[4]] + d[e[2],k[3]]d[e[4],k[1]]d[e[1],e[3]]+d[e[1],k[3]]d[e[4],k[2]]d[e[2],e[3]]+d[e[2],k[4]]d[e[3],k[1]]d[e[1],e[4]])-
1/2 t(d[e[2],k[1]]d[e[4],k[3]]d[e[3],e[1]] + d[e[3],k[4]]d[e[1],k[2]]d[e[2],e[4]]+d[e[2],k[4]]d[e[1],k[3]]d[e[3],e[4]]+d[e[3],k[1]]d[e[4],k[2]]d[e[2],e[1]])-
1/2 u(d[e[1],k[2]]d[e[4],k[3]]d[e[3],e[2]] + d[e[3],k[4]]d[e[2],k[1]]d[e[1],e[4]]+d[e[1],k[4]]d[e[2],k[3]]d[e[3],e[4]]+d[e[3],k[2]]d[e[4],k[1]]d[e[1],e[2]]))/.u:>-s-t/.k4Elim/.extRule/.dkijRule/.extRule;


(* ::Subsubsection:: *)
(*Checks*)


(* On-shell gauge-invariance check *)
kSYM/.e[1]:>k[1]/.u:>-s-t/.k4Elim/.extRule/.dkijRule/.extRule//Expand//FullSimplify


(* This polarization tensor is 0 for the all-plus and single-minus helicity configuration *)
evaluatePolarizations[kSYM][1,1,1,1][4][4,4,4,4]//FullSimplify
evaluatePolarizations[kSYM][-1,1,1,1][4][4,4,4,4]//FullSimplify


(* This polarization tensor is nonzero for MHV (double-minus) helicity configuration *)
evaluatePolarizations[kSYM][1,-1,-1,1][4][4,4,4,4]//FullSimplify
evaluatePolarizations[kSYM][-1,-1,1,1][4][4,4,4,4]//FullSimplify


(* ::Subsection::Closed:: *)
(*Bosonic string*)


(* Polarization factor for open bosonic string of 4 gauge-boson scattering *)
(* Implementing the formal-polarization result from the Kawai, Lewellen, Tye paper, Eq. (4.8)  Nuclear Physics B269 (1986) 1-23 *)
(* See also Eq. (2.23) of https://lib-extopc.kek.jp/preprints/PDF/1986/8607/8607274.pdf *)

(* In order to make the mass dimensions work out, we re-instate the inverse string-tension, ap:=alpha':
   by the following replacement { k[i] -> Sqrt[ap/2]k[i], s -> (ap s)/4 } *)
(* Note that their Mandelstam invariants are non-standard s=d[k[1],k[2]], t=d[k[1],k[4]], u=d[k[1],k[3]] *)

kBos = -((s u (2 d[e[2],e[3]]+ap d[e[2],k[3]] d[e[3],k[2]]) (2 d[e[1],e[4]]+ap d[e[1],k[4]] d[e[4],k[1]]))/(4+ap t))-2 s (d[e[1],e[4]] d[e[2],k[4]] d[e[3],k[1]]+d[e[1],k[4]] d[e[2],e[4]] d[e[3],k[2]]+d[e[1],e[3]] d[e[2],k[3]] d[e[4],k[1]]+d[e[1],k[3]] d[e[2],e[3]] d[e[4],k[2]])-(s t (2 d[e[1],e[3]]+ap d[e[1],k[3]] d[e[3],k[1]]) (2 d[e[2],e[4]]+ap d[e[2],k[4]] d[e[4],k[2]]))/(4+ap u)-ap s (d[e[1],k[3]] d[e[2],k[4]] d[e[3],k[2]] d[e[4],k[1]]+d[e[1],k[4]] d[e[2],k[3]] d[e[3],k[1]] d[e[4],k[2]])-2 u (d[e[1],k[4]] d[e[2],k[3]] d[e[3],e[4]]+d[e[1],e[4]] d[e[2],k[1]] d[e[3],k[4]]+d[e[1],e[2]] d[e[3],k[2]] d[e[4],k[1]]+d[e[1],k[2]] d[e[2],e[3]] d[e[4],k[3]])-2 t (d[e[1],k[3]] d[e[2],k[4]] d[e[3],e[4]]+d[e[1],k[2]] d[e[2],e[4]] d[e[3],k[4]]+d[e[1],e[2]] d[e[3],k[1]] d[e[4],k[2]]+d[e[1],e[3]] d[e[2],k[1]] d[e[4],k[3]])-(t u (2 d[e[1],e[2]]+ap d[e[1],k[2]] d[e[2],k[1]]) (2 d[e[3],e[4]]+ap d[e[3],k[4]] d[e[4],k[3]]))/(4+ap s)-ap u (d[e[1],k[2]] d[e[2],k[1]] d[e[3],k[2]] d[e[4],k[1]]+d[e[1],k[4]] d[e[2],k[3]] d[e[3],k[4]] d[e[4],k[3]])-ap t (d[e[1],k[2]] d[e[2],k[1]] d[e[3],k[1]] d[e[4],k[2]]+d[e[1],k[3]] d[e[2],k[4]] d[e[3],k[4]] d[e[4],k[3]]);


(* ::Subsubsection:: *)
(*Checks*)


(* On-shell gauge-invariance check *)
kBos/.e[1]:>k[1]/.u:>-s-t/.k4Elim//.extRule//.dkijRule//FullSimplify


(* This polarization tensor is non-zero for all 4d helicity configurations. It takes values that are consistent with the expressions in Appendix A of Bern, Kosmopoulos, Zhiboedov for ap=4. *)
FullSimplify[ evaluatePolarizations[kBos][1,-1,-1,1][4][4,4,4,4], Assumptions->s>0&&t<0] - t^2 ( 1 - s u /(t+1) ) /. {u->-s-t,ap->4} // Simplify
FullSimplify[ evaluatePolarizations[kBos][1,1,-1,1][4][4,4,4,4], Assumptions->s>0&&t<0] + s t u /. {u->-s-t,ap->4} // Simplify
FullSimplify[ evaluatePolarizations[kBos][1,1,1,1][4][4,4,4,4], Assumptions->s>0&&t<0] - 2 s t u ( 1 - s t u/2 )/( (1+s)(1+t)(1+u) ) /. {u->-s-t,ap->4} // Simplify


(* ::Section:: *)
(*String theory at tree level*)


(* ::Subsection:: *)
(*Closed superstring*)


globalAmp[ss,tree]= -kappa2^2 (ap/4)^3 (Gamma[(-ap s)/4]Gamma[(-ap t)/4]Gamma[-((ap u)/4)])/(Gamma[1+(ap s)/4]Gamma[1+(ap t)/4]Gamma[1+(ap u)/4]) kSYM^2;


(* ::Subsection:: *)
(*Heterotic string*)


globalAmp[hs,tree]=  -kappa2^2 (ap/4)^3 (kBos kSYM) (Gamma[-((ap s)/4)]Gamma[-((ap t)/4)]Gamma[-((ap u)/4)])/(Gamma[1+(ap s)/4]Gamma[1+(ap t)/4]Gamma[1+(ap u)/4]);


(* ::Subsection:: *)
(*Closed bosonic string*)


globalAmp[bs,tree] = -kappa2^2 (ap/4)^3 kBos^2 (Gamma[-((ap s)/4)]Gamma[-((ap t)/4)]Gamma[-((ap u)/4)])/(Gamma[1+(ap s)/4]Gamma[1+(ap t)/4]Gamma[1+(ap u)/4]);


(* ::Subsubsection:: *)
(*Subtracting the negative-mass pole*)


(* Subtracting out the Tachyon pole contribution from the Amplitude *)
tachyonSubtraction = -(((ap/4)^2 kappa2^2 (s d[e[1],e[2]]-2 d[e[1],k[2]] d[e[2],k[1]])^2 (s d[e[3],e[4]]-2 d[e[3],k[4]] d[e[4],k[3]])^2)/(s - (-(4/ap))))-((ap/4)^2 kappa2^2 (t d[e[2],e[3]]-2 d[e[2],k[3]] d[e[3],k[2]])^2 (t d[e[1],e[4]]-2 d[e[1],k[4]] d[e[4],k[1]])^2)/(t - (-(4/ap)))-((ap/4)^2 kappa2^2 (u d[e[1],e[3]]-2 d[e[1],k[3]] d[e[3],k[1]])^2 (u d[e[2],e[4]]-2 d[e[2],k[4]] d[e[4],k[2]])^2)/(u - (-(4/ap))); (* Just the above line FullSimplify-ied *)

globalAmp[bs,tree] = globalAmp[bs,tree] - tachyonSubtraction;


(* ::Section::Closed:: *)
(*Field Theory 1-loop data*)


(* All G's that are showing up in the spin-0 & spin-1 amplitude *)
globalGs={G[1,box,dim,{s,t}],G[1,box,dim,{s,u}],G[1,box,dim,{u,t}],G[1,box,2+dim,{s,t}],G[1,box,2+dim,{s,u}],G[1,box,2+dim,{u,t}],G[1,box,4+dim,{s,t}],G[1,box,4+dim,{s,u}],G[1,box,4+dim,{u,t}],G[1,box,6+dim,{s,t}],G[1,box,6+dim,{s,u}],G[1,box,6+dim,{u,t}],G[1,box,8+dim,{s,t}],G[1,box,8+dim,{s,u}],G[1,box,8+dim,{u,t}],G[1,bub,dim,{s}],G[1,bub,dim,{t}],G[1,bub,dim,{u}],G[1,bub,2+dim,{s}],G[1,bub,2+dim,{t}],G[1,bub,2+dim,{u}],G[1,bub,4+dim,{s}],G[1,bub,4+dim,{t}],G[1,bub,4+dim,{u}],G[1,bub,6+dim,{s}],G[1,bub,6+dim,{t}],G[1,bub,6+dim,{u}],G[1,tad,dim,{}],G[1,tad,2+dim,{}],G[1,tad,4+dim,{}],G[1,tri,dim,{s}],G[1,tri,dim,{t}],G[1,tri,dim,{u}],G[1,tri,2+dim,{s}],G[1,tri,2+dim,{t}],G[1,tri,2+dim,{u}],G[1,tri,4+dim,{s}],G[1,tri,4+dim,{t}],G[1,tri,4+dim,{u}],G[1,tri,6+dim,{s}],G[1,tri,6+dim,{t}],G[1,tri,6+dim,{u}],G[1,tad,-10+dim,{}],G[1,tad,-8+dim,{}],G[1,tad,-6+dim,{}],G[1,tad,-4+dim,{}],G[1,tad,-2+dim,{}]};


(* ::Subsection:: *)
(*spin-0 loop-level gravity data*)


tensorRule[0]=<<j0_amp_plus_counter_terms_abstract_tensor_rule_simp.txt;
globalAmpCombAbs[0]=<<j0_amp_plus_counter_terms_abstract.txt;
globalAmpCombAbsMassExpanded[0]=<<j0_amp_plus_counter_terms_abstract_mass_expanded_arbitrary_d.txt;


(* ::Subsection:: *)
(*spin-1 loop-level gravity data*)


tensorRule[1]=<<j1_amp_j0_subtracted_amp_plus_counter_terms_abstract_tensor_rule_simp.txt;
globalAmpCombAbs[1]=<<j1_amp_j0_subtracted_amp_plus_counter_terms_abstract.txt;
globalAmpCombAbsMassExpanded[1]=<<j1_amp_j0_subtracted_amp_plus_counter_terms_abstract_mass_expanded_arbitrary_d.txt;


(* ::Subsection:: *)
(*N=8 SUGRA amplitude*)


(* Choosing the conventions slightly different from the Naculich paper https://arxiv.org/pdf/2012.00030.pdf Eqs. (6.1) & (6.2), because our sYM tensor structure differs by powers of (4/ap)^2 *)
globalAmp[8,tree]= kappa2^2 /(s t u) kSYM^2/.kappaRule;


tensorRule[8]=<<n8_amp_plus_counter_terms_abstract_tensor_rule_simp.txt;
globalAmpCombAbs[8]=<<n8_amp_plus_counter_terms_abstract.txt;
globalAmpCombAbsMassExpanded[8]=<<n8_amp_plus_counter_terms_abstract_mass_expanded_arbitrary_d.txt;


(* ::Section:: *)
(*Low energy expansion of amplitude data*)


(* ::Subsection::Closed:: *)
(*Organize low energy expansion*)


(* err is a tag to point out at what order in the mass expansion, we can not trust the results anymore, 
  because we only implemented a finite order in the mass expansion of the integrals *)
  
(* From now on we set this tag to zero *)


globalAmpMassExpanded[0,4]=Collect[Series[globalAmpCombAbsMassExpanded[0]/.dim:>4-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[0,6]=Collect[Series[globalAmpCombAbsMassExpanded[0]/.dim:>6-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[0,8]=Collect[Series[globalAmpCombAbsMassExpanded[0]/.dim:>8-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[0,10]=Collect[Series[globalAmpCombAbsMassExpanded[0]/.dim:>10-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];


globalAmpMassExpanded[1,4]=Collect[Series[globalAmpCombAbsMassExpanded[1]/.dim:>4-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[1,6]=Collect[Series[globalAmpCombAbsMassExpanded[1]/.dim:>6-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[1,8]=Collect[Series[globalAmpCombAbsMassExpanded[1]/.dim:>8-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[1,10]=Collect[Series[globalAmpCombAbsMassExpanded[1]/.dim:>10-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];


globalAmpMassExpanded[8,4]=Collect[Series[globalAmpCombAbsMassExpanded[8]/.dim:>4-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[8,6]=Collect[Series[globalAmpCombAbsMassExpanded[8]/.dim:>6-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[8,8]=Collect[Series[globalAmpCombAbsMassExpanded[8]/.dim:>8-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];
globalAmpMassExpanded[8,10]=Collect[Series[globalAmpCombAbsMassExpanded[8]/.dim:>10-2ep/.tadRuleExplicit/.err:>0,{ep,0,0}]//Normal,{ep,m},Simplify];


(* ::Subsection:: *)
(*Data evaluation function*)


ClearAll[Ds,dataAmps];

(* Number of theories we consider *)
nTheories=6;

(* Combining all data into one place: *)
dataAmps[dim_]:={
(*1*)globalAmpMassExpanded[0,dim], (* spin-0 running in the loop *)
(*2*)globalAmpMassExpanded[1,dim] + (Ds-1) globalAmpMassExpanded[0,dim], (* [ spin-1 running in the loop ] = [ spin-1 running in the loop with spin-0 part subtracted ]  +  [ (Ds-1) spin-0 ] *)
(*3*)globalAmpMassExpanded[8,dim], (* massive N=8 running in the loop *)
(*4*)globalAmp[bs,tree], (* bosonic string *)
(*5*)globalAmp[hs,tree], (* heterotic string *)
(*6*)globalAmp[ss,tree] (* superstring *)
};


stringMassPower=18;

(* Evaluates the large-mass expansion of the following amplitudes for a given polarization choice for the external states: 
{
 superstring, heterotic string, bosonic string, 
 massive-spin-0 in loop , massive-spin-1 in loop, massive-N=8 in loop 
}

(* Converts ap = 4/m^2  *)
*)

ClearAll[evaluateData];
evaluateData[ddim_][sn1_,sn2_,sn3_,sn4_][r1_,r2_,r3_,r4_]:=evaluateData[ddim][sn1,sn2,sn3,sn4][r1,r2,r3,r4]=Block[{evalTensors,evalStrings,evalStrings0,evalFT,tmp},
ClearAll[Ds];
tmp=dataAmps[ddim];
evalTensors=tsRules[sn1,sn2,sn3,sn4][r1,r2,r3,r4];
Print["Done evaluating tensor structures for field theories"];
evalStrings0=evaluatePolarizations[tmp[[4;;6]]/.k4Elim//.extRule][ddim][sn1,sn2,sn3,sn4][r1,r2,r3,r4]//Simplify;
evalStrings=Collect[Normal[Series[evalStrings0,{ap,0,Floor[stringMassPower/2]}]]/.u:>-s-t/.ap:>4/m^2/.kappaRule,m,FullSimplify];
Print["Done evaluating tensor structures for string theories"];
evalFT=Collect[tmp[[1;;3]]/.evalTensors/.u:>-s-t,{ep,m},Simplify];
Join[evalFT,evalStrings]
]


(* ::Subsubsection::Closed:: *)
(*Needed replacement rules*)


ClearAll[tsRules];

(* Loading pre-computed tensor structure rules *)
Get["./eg_tensor_eval_rules.m"];

(* Pre-evaluate some tensor rules that we are using later *)
tsRules[sn1_,sn2_,sn3_,sn4_][r1_,r2_,r3_,r4_]:=tsRules[sn1,sn2,sn3,sn4][r1,r2,r3,r4]=evaluatePolarizations[Join[tensorRule[0],tensorRule[1],tensorRule[8]]][Max[{r1,r2,r3,r4}]][sn1,sn2,sn3,sn4][r1,r2,r3,r4]//Simplify

(* 4-dimensional polarization data *)
tsRules[1,1,1,1][4,4,4,4];
tsRules[1,1,-1,1][4,4,4,4];
tsRules[-1,-1,1,1][4,4,4,4];
tsRules[1,-1,-1,1][4,4,4,4];

(* 6-dimensional polarization data *)
tsRules[1,1,1,1][6,6,6,6];
tsRules[1,1,-1,1][6,6,6,6];
tsRules[-1,-1,1,1][6,6,6,6];

(* Mixed 6d-4d polarizations *)
tsRules[1,1,1,1][4,4,6,6];
tsRules[-1,-1,1,1][4,6,6,4];
tsRules[1,-1,-1,1][4,4,6,6];


(* 8-dimensional polarization data *)
tsRules[-1,-1,1,1][8,8,8,8];
tsRules[-1,-1,1,1][4,8,8,4];
tsRules[-1,-1,1,1][6,8,8,6];

(* 10-dimensional polarization data *)
tsRules[-1,-1,1,1][10,10,10,10];
tsRules[-1,-1,1,1][6,10,10,6];
tsRules[-1,-1,1,1][4,10,10,4];

(* For a given polarization choice [sn1_,sn2_,sn3_,sn4_][r1_,r2_,r3_,r4_], the evaluations are independent of spacetime dimension once the polarization is allowed *)
(* For example if we ran
	SameQ[tsRules[-1,-1,1,1][6,6,6,6],tsRules[-1,-1,1,1][8,8,8,8]]
	the result is True *)


(* ::Chapter:: *)
(*Plots*)


(* ::Section:: *)
(*Plotting options*)


(* To install MaTeX run: 
	ResourceFunction["MaTeXInstall"][]
*)


<< MaTeX` (* Load MaTeX package *)


texStyle={FontFamily->"Futura",FontSize->16};


maTeX[ expr_ ] := MaTeX[ expr, FontSize -> 16 ];


legends4D = maTeX[ {"\\text{NP Matter}","\\text{Scalar}","\\text{Vector}","\\text{m$\\mathcal{N} = 8$}","\\text{Bosonic String}","\\text{Heterotic String}","\\text{Superstring}"}]
placedLegends4DTypeK4 = Placed[legends4D,{{1,.05},{0,-.07}}];
placedLegends4DTypeK2 = Placed[legends4D,{{1,.0},{0,-.15}}];

legends = legends4D[[2;;]]
placedLegendsTypeK4 = Placed[legends,{{1,.05},{0,-.2}}];
placedLegendsTypeK2 = Placed[legends,{{1,.0},{0,-.27}}];


colors4D = {Cyan,Blue,Darker[Yellow],Darker[Green],Magenta,Black,Pink}
colors = colors4D[[2;;]]


(* ::Section:: *)
(*D=4 analysis*)


dddim=4;


(* ::Subsection:: *)
(*(4-,4-,4+,4+) amplitude*)


(* The counter-term tags ctd are there to remove the UV divergences: for a given dimension d, one has to set [ ctd'=1 for d'\[LessEqual] d]  and [ctd' = 0 for d'>d]  *)
hel=mmpp;
(* The tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, we multiply all string results by (m^2)^((D-2)/2) *)
start[dddim,hel]=({1,1,1,m^2,m^2,m^2}*evaluateData[dddim][-1,-1,1,1][4,4,4,4])/.{ct4:>1,ct6:>0,ct8:>0,ct10:>0,ct12:>0};

(* Getting the lowest-order terms in the mass expansion *)
a0j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-12]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-14]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-16]//FullSimplify;


(* ::Subsubsection:: *)
(*k=2 - agrees with Fig 8 of Bern, Kosmopoulos, Zhiboedov: https://arxiv.org/pdf/2103.12728.pdf *)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s^6];
a21[dddim,hel]=Coefficient[a2j[dddim,hel],s^5 t];
a22[dddim,hel]=Coefficient[a2j[dddim,hel],s^4 t^2];


a2dataPts[dddim,hel]=Join[ {{Style[{0,1},colors4D[[1]]]}}, Table[{Style[{(a21[dddim,hel]/a20[dddim,hel])[[ri]],ri+1},colors4D[[ri+1]]]},{ri,1,nTheories}]/.Ds:>dddim ]


plot[dddim,hel,2] = ListPlot[a2dataPts[dddim,hel], Axes->False, PlotRange->{{-1,5},{0,8}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a_{2,1}}{a_{2,0}}"],maTeX["\\text{Theory}"]}, FrameTicks->Automatic, PlotStyle->List/@colors4D,
	PlotLegends->placedLegends4DTypeK2, ImageSize->Large ]


(* ::Subsubsection:: *)
(*k=4 - agrees with Fig .10 of Bern, Kosmopoulos, Zhiboedov: https://arxiv.org/pdf/2103.12728.pdf *)


Clear[a40,a41,a42];


a40[dddim,hel]=Coefficient[a4j[dddim,hel],s^8];
a41[dddim,hel]=Coefficient[a4j[dddim,hel],s^7 t];
a42[dddim,hel]=Coefficient[a4j[dddim,hel],s^6 t^2];

(* N=8 and superstring are on top of one another. We introduce a slight offset on N=8 for visibility *)
offSetAmp=1;
offSetN8=1/40;
a4dataPts[dddim,hel]=Join[{Style[{{0,0}},colors4D[[1]]]}, Table[Style[{{(a41[dddim,hel]/a40[dddim,hel])[[ri]]+offSetAmp If[ri==3,offSetN8,0],(a42[dddim,hel]/a40[dddim,hel])[[ri]]+offSetAmp If[ri==3,offSetN8,0]}},colors4D[[ri+1]]],{ri,1,nTheories}]];
a4dataPts[dddim,hel]=a4dataPts[dddim,hel]/.Ds:>dddim


plot[dddim,hel,4] = Show[ ListPlot[ a4dataPts[dddim,hel], Axes->False, PlotRange->{{-1,5},{-1,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a_{4,1}}{a_{4,0}}"],maTeX["\\frac{a_{4,2}}{a_{4,0}}"]}, FrameTicks->Automatic, PlotStyle->List/@colors4D,
	PlotLegends->placedLegends4DTypeK4, ImageSize->Large ], Plot[ 3/2 x, {x,0,4}, PlotStyle->{Thickness[.001],Blue} ] ]


SetDirectory[NotebookDirectory[]];
Export["d=4_mmpp_k=4_data.pdf", plot[dddim,hel,4] ];


(* ::Subsubsection:: *)
(*k=6 - agrees with Fig .12 of Bern, Kosmopoulos, Zhiboedov: https://arxiv.org/pdf/2103.12728.pdf*)


(*reproduces the data in Fig.12 of Bern, Kosmopoulos, Zhiboedov: https://arxiv.org/pdf/2103.12728.pdf *)
a60[dddim,hel]=Coefficient[a6j[dddim,hel],s^10];
a61[dddim,hel]=Coefficient[a6j[dddim,hel],s^9 t];
a62[dddim,hel]=Coefficient[a6j[dddim,hel],s^8 t^2];
a63[dddim,hel]=Coefficient[a6j[dddim,hel],s^7 t^3];

a6dataPts[dddim,hel]=Join[{{Style[{0,0,0},colors4D[[1]]]}},Table[{Style[{(a61[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==4,offSetN8,0],(a62[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==4,offSetN8,0],(a63[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==4,offSetN8,0]},colors4D[[ri+1]]]},{ri,1,nTheories}]];
a6dataPts[dddim,hel]=a6dataPts[dddim,hel]/.Ds:>dddim
plot[dddim,hel,6] = Show[ ListPointPlot3D[ a6dataPts[dddim,hel], PlotTheme->"Scientific", BaseStyle->texStyle, 
	PlotStyle->List/@colors4D, PlotLegends->legends4D ], ParametricPlot3D[ {x, 5/2x, 10/3x}, {x,0,6}, PlotStyle->{Thickness[.001],Blue} ] ]


(* ::Section:: *)
(*D=6 analysis*)


dddim=6;


(* ::Subsection:: *)
(*(4-,4-,4+,4+) amplitude*)


(* The counter-term tags ctd are there to remove the UV divergences: for a given dimension d, one has to set [ ctd'=1 for d'\[LessEqual] d]  and [cdt' = 0 for d'>d]  *)
hel=mmpp;

(* The tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, we multiply all string level results by (m^2)^((D-2)/2) *)

start[dddim,hel]=({1,1,1,(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2)}*evaluateData[dddim][-1,-1,1,1][4,4,4,4])/.{ct4:>1,ct6:>1,ct8:>0,ct10:>0,ct12:>0};

(* Getting the lowest orders in the mass expansion *)
a0j[dddim,hel]=Coefficient[start[dddim,hel],m,-2]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-12]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-14]//FullSimplify;


(* ::Subsubsection:: *)
(*k=2*)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s,6];
a21[dddim,hel]=Coefficient[a2j[dddim,hel],s^5 t];
a2dataPts[dddim,hel]=Table[{Style[{(a21[dddim,hel]/a20[dddim,hel])[[ri]],ri},colors[[ri]]]},{ri,1,nTheories}] /. Ds -> dddim
plot[dddim,hel,2] = ListPlot[a2dataPts[dddim,hel], Axes->False, PlotRange->{{-1,3},{0,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a_{2,1}}{a_{2,0}}"],maTeX["\\text{Theory}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK2, ImageSize->Large ]


(* ::Subsubsection:: *)
(*k=4*)


a40[dddim,hel]=Coefficient[a4j[dddim,hel],s,8];
a41[dddim,hel]=Coefficient[a4j[dddim,hel],s^7 t];
a42[dddim,hel]=Coefficient[a4j[dddim,hel],s^6 t^2];

(* N=8 and super-string are completely degenerate, we off-set the two for clarity *)
offSetN8=1/40;
a4dataPts[dddim,hel]=Table[{Style[{(a41[dddim,hel]/a40[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a42[dddim,hel]/a40[dddim,hel])[[ri]]+If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a4dataPts[dddim,hel]=a4dataPts[dddim,hel]/.Ds:>dddim


plot[dddim,hel,4] = Show[ ListPlot[ a4dataPts[dddim,hel], Axes->False, PlotRange->{{-1,5},{-1,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a_{4,1}}{a_{4,0}}"],maTeX["\\frac{a_{4,2}}{a_{4,0}}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK4, ImageSize->Large ], Plot[ 3/2 x, {x,0,4}, PlotStyle->{Thickness[.001],Blue} ] ]


(* ::Subsubsection:: *)
(*k=6*)


a60[dddim,hel]=Coefficient[a6j[dddim,hel],s,10];
a61[dddim,hel]=Coefficient[a6j[dddim,hel],s^9 t];
a62[dddim,hel]=Coefficient[a6j[dddim,hel],s^8 t^2];
a63[dddim,hel]=Coefficient[a6j[dddim,hel],s^7 t^3];

(* N=8 and super-string are completely degenerate, we off-set the two for clarity *)
offSetN8=1/40;
a6dataPts[dddim,hel]=Table[{Style[{(a61[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a62[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a63[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a6dataPts[dddim,hel]=a6dataPts[dddim,hel]/.Ds:>dddim


plot[dddim,hel,6] = Show[ ListPointPlot3D[ a6dataPts[dddim,hel], PlotTheme->"Scientific", BaseStyle->texStyle, 
	PlotStyle->List/@colors, PlotLegends->legends, AxesLabel->{maTeX["\\frac{a_{6,1}}{a_{6,0}}"],maTeX["\\frac{a_{6,2}}{a_{6,0}}"],maTeX["\\frac{a_{6,3}}{a_{6,0}}"]} ], 
	ParametricPlot3D[ {x, 5/2x, 10/3x}, {x,0,6}, PlotStyle->{Thickness[.001],Blue} ] ]


(* ::Subsection:: *)
(*(6-,6-,6+,6+) amplitude*)


hel=m6m6p6p6;
(* The tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, we multiply all string level results by (m^2)^((D-2)/2) *)
start[dddim,hel]=({1,1,1,(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2)}*evaluateData[dddim][-1,-1,1,1][6,6,6,6])/.{ct4:>1,ct6:>1,ct8:>0,ct10:>0,ct12:>0};


(* Getting the lowest orders in the mass expansion *)
am1j[dddim,hel]=Coefficient[start[dddim,hel],m,0]//FullSimplify;
a0j[dddim,hel]=Coefficient[start[dddim,hel],m,-2]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-12]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-14]//FullSimplify;


(* ::Subsubsection:: *)
(*k=0*)


a00[dddim,hel]=Coefficient[a0j[dddim,hel],s,4];
a01[dddim,hel]=Coefficient[a0j[dddim,hel],s^3 t];
a02[dddim,hel]=Coefficient[a0j[dddim,hel],s^2 t^2];


(* Offset N=8 and superstring a bit to make them both appear on the plot *)
offSetN8=1/60;
a0dataPts[dddim,hel]=Table[{Style[{(a01[dddim,hel]/a00[dddim,hel])[[ri]]+If[ri==6,offSetN8,0]-If[ri==3,offSetN8,0],(a02[dddim,hel]/a00[dddim,hel])[[ri]]+If[ri==6,offSetN8,0]-If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a0dataPts[dddim,hel]=a0dataPts[dddim,hel]/.Ds:>dddim


plot[dddim,hel,0] = Show[ ListPlot[ a0dataPts[dddim,hel], Axes->False, PlotRange->{{-1,5},{-1,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a[s^3t]}{a[s^4]}"],maTeX["\\frac{a[s^2t^2]}{a[s^4]}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK4, ImageSize->Large ], Plot[ 3/2 x, {x,0,4}, PlotStyle->{Thickness[.001],Blue} ] ]


SetDirectory[NotebookDirectory[]];
Export["d=6_m6m6p6p6_k=0_data.pdf", plot[dddim,hel,0] ];


(* ::Subsubsection:: *)
(*k=2*)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s,6];
a21[dddim,hel]=Coefficient[a2j[dddim,hel],s^5 t];
a22[dddim,hel]=Coefficient[a2j[dddim,hel],s^4 t^2];
a23[dddim,hel]=Coefficient[a2j[dddim,hel],s^3 t^3];


(* Offset N=8 and superstring a bit to make them both appear on the plot *)
offSetN8=1/100;
a2dataPts3D[dddim,hel]=Table[{Style[{(a21[dddim,hel]/a20[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a22[dddim,hel]/a20[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a23[dddim,hel]/a20[dddim,hel])[[ri]]+If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a2dataPts3D[dddim,hel]=a2dataPts3D[dddim,hel]/.Ds:>dddim


plot3D[dddim,hel,2] = Show[ ListPointPlot3D[ a2dataPts3D[dddim,hel], PlotTheme->"Scientific", BaseStyle->texStyle, 
	PlotStyle->List/@colors, PlotLegends->legends, AxesLabel->{maTeX["\\frac{a[s^5t]}{a[s^6]}"],maTeX["\\frac{a[s^4t^2]}{a[s^6]}"],maTeX["\\frac{a[s^4t^2]}{a[s^6]}"]} ],  
	ParametricPlot3D[ {x, (-17001+26551 x)/9550, (75879 (-1+x))/19100}, {x,1,463/81}, PlotStyle->{Thickness[.001],Blue} ]] 


SetDirectory[NotebookDirectory[]];
Export["d=6_m6m6p6p6_k=2_data.pdf", plot3D[dddim,hel,2] ];


(* ::Text:: *)
(*The straight line chosen for the above 3D plot is the one that connects the Superstring and Scalar data points.*)


(* ::Subsection:: *)
(*(4-,6-,6+,4+) amplitude*)


(* For this polarization choice, all string tree-level amplitudes are identical *)
Module[{bs,hs,ss},
bs = evaluatePolarizations[dataAmps[6][[4]]//.extRule][dddim][-1,-1,1,1][4,6,6,4]/.u:>-s-t/.kappaRule//FullSimplify;
hs = evaluatePolarizations[dataAmps[6][[5]]//.extRule][dddim][-1,-1,1,1][4,6,6,4]/.u:>-s-t/.kappaRule//FullSimplify;
ss = evaluatePolarizations[dataAmps[6][[6]]//.extRule][dddim][-1,-1,1,1][4,6,6,4]/.u:>-s-t/.kappaRule//FullSimplify;

Print[bs];
Print[hs];
Print[ss];
Print[ FullSimplify[ bs==hs && hs==ss ] ];
]


hel=mm6p6p;
(* the tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, I multiply all string level results by (m^2)^((D-2)/2) *)
start[dddim,hel]=({1,1,1,(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2)}*evaluateData[dddim][-1,-1,1,1][4,6,6,4])/.{ct4:>1,ct6:>1,ct8:>0,ct10:>0,ct12:>0};

(*getting the lowest orders in the mass expansion *)
a0j[dddim,hel]=Coefficient[start[dddim,hel],m,-2]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-12]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-14]//FullSimplify;


(* ::Subsubsection:: *)
(*k=2*)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s,6];
a22[dddim,hel]=Coefficient[a2j[dddim,hel],s^4 t^2];
a2dataPts[dddim,hel]=Table[{Style[{(a22[dddim,hel]/a20[dddim,hel])[[ri]],ri},colors[[ri]]]},{ri,1,nTheories}] /. Ds -> dddim
plot[dddim,hel,2] = ListPlot[a2dataPts[dddim,hel], Axes->False, PlotRange->{{-1,5},{0,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a[s^4t^2]}{a[s^6]}"],maTeX["\\text{Theory}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK2, ImageSize->Large ]


(* ::Subsubsection:: *)
(*k=4*)


a40[dddim,hel]=Coefficient[a4j[dddim,hel],s,8];
a41[dddim,hel]=Coefficient[a4j[dddim,hel],s^6 t^2];
a42[dddim,hel]=Coefficient[a4j[dddim,hel],s^4 t^4];
a4dataPts[dddim,hel]=Table[{Style[{(a41[dddim,hel]/a40[dddim,hel])[[ri]],(a42[dddim,hel]/a40[dddim,hel])[[ri]]},colors[[ri]]]},{ri,1,nTheories}]/.Ds:>dddim


plot[dddim,hel,4] = ListPlot[ a4dataPts[dddim,hel], Axes->False, PlotRange->{{7,9},{7,9}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a[s^6t^2]}{a[s^8]}"],maTeX["\\frac{a[s^4t^4]}{a[s^8]}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK4, ImageSize->Large ]


(* ::Section:: *)
(*D=10 analysis*)


dddim=10;


(* ::Subsection:: *)
(*(4-,4-,4+,4+) amplitude*)


(* The counter-term tags ctd are there to remove the UV divergences: for a given dimension d, one has to set [ ctd'=1 for d'\[LessEqual] d]  and [cdt' = 0 for d'>d]  *)
hel=mmpp;

(* The tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, we multiply all string level results by (m^2)^((D-2)/2) *)
start[dddim,hel]=({1,1,1,(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2)}*evaluateData[dddim][-1,-1,1,1][4,4,4,4])/.{ct4:>1,ct6:>1,ct8:>1,ct10:>1,ct12:>0};

(* Getting the lowest orders in the mass expansion *)
a0j[dddim,hel]=Coefficient[start[dddim,hel],m,2]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,0]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-2]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;


(* ::Subsubsection:: *)
(*k=2*)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s,6];
a21[dddim,hel]=Coefficient[a2j[dddim,hel],s^5 t];
a2dataPts[dddim,hel]=Table[{Style[{(a21[dddim,hel]/a20[dddim,hel])[[ri]],ri},colors[[ri]]]},{ri,1,nTheories}] /. Ds -> dddim
plot[dddim,hel,2] = ListPlot[a2dataPts[dddim,hel], Axes->False, PlotRange->{{-1,3},{0,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a_{2,1}}{a_{2,0}}"],maTeX["\\text{Theory}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK2, ImageSize->Large ]


(* ::Subsubsection:: *)
(*k=4*)


a40[dddim,hel]=Coefficient[a4j[dddim,hel],s,8];
a41[dddim,hel]=Coefficient[a4j[dddim,hel],s^7 t];
a42[dddim,hel]=Coefficient[a4j[dddim,hel],s^6 t^2];

(* N=8 and super-string are completely degenerate, we off-set the two for clarity *)
offSetN8=1/40;
a4dataPts[dddim,hel]=Table[{Style[{(a41[dddim,hel]/a40[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a42[dddim,hel]/a40[dddim,hel])[[ri]]+If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a4dataPts[dddim,hel]=a4dataPts[dddim,hel]/.Ds:>dddim


plot[dddim,hel,4] = Show[ ListPlot[ a4dataPts[dddim,hel], Axes->False, PlotRange->{{-1,5},{-1,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a_{4,1}}{a_{4,0}}"],maTeX["\\frac{a_{4,2}}{a_{4,0}}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK4, ImageSize->Large ], Plot[ 3/2 x, {x,0,4}, PlotStyle->{Thickness[.001],Blue} ] ]


SetDirectory[NotebookDirectory[]];
Export["d=10_m4m4p4p4_k=4_data.pdf", plot[dddim,hel,4] ];


(* ::Subsubsection:: *)
(*k=6*)


a60[dddim,hel]=Coefficient[a6j[dddim,hel],s,10];
a61[dddim,hel]=Coefficient[a6j[dddim,hel],s^9 t];
a62[dddim,hel]=Coefficient[a6j[dddim,hel],s^8 t^2];
a63[dddim,hel]=Coefficient[a6j[dddim,hel],s^7 t^3];

(* N=8 and super-string are completely degenerate, we off-set the two for clarity *)
offSetN8=1/40;
a6dataPts[dddim,hel]=Table[{Style[{(a61[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a62[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a63[dddim,hel]/a60[dddim,hel])[[ri]]+If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a6dataPts[dddim,hel]=a6dataPts[dddim,hel]/.Ds:>dddim


plot[dddim,hel,6] = Show[ ListPointPlot3D[ a6dataPts[dddim,hel], PlotTheme->"Scientific", BaseStyle->texStyle, 
	PlotStyle->List/@colors, PlotLegends->legends, AxesLabel->{maTeX["\\frac{a_{6,1}}{a_{6,0}}"],maTeX["\\frac{a_{6,2}}{a_{6,0}}"],maTeX["\\frac{a_{6,3}}{a_{6,0}}"]} ], 
	ParametricPlot3D[ {x, 5/2x, 10/3x}, {x,0,6}, PlotStyle->{Thickness[.001],Blue} ] ]


(* ::Subsection:: *)
(*(10-,10-,10+,10+) amplitude*)


hel=m10m10p10p10;
(* The tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, we multiply all string level results by (m^2)^((D-2)/2) *)
start[dddim,hel]=({1,1,1,(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2)}*evaluateData[dddim][-1,-1,1,1][10,10,10,10])/.{ct4:>1,ct6:>1,ct8:>1,ct10:>1,ct12:>0};


(* Getting the lowest orders in the mass expansion *)
a0j[dddim,hel]=Coefficient[start[dddim,hel],m,2]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,-0]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-2]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;


(* ::Subsubsection:: *)
(*k=2*)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s,6];
a21[dddim,hel]=Coefficient[a2j[dddim,hel],s^5 t];
a22[dddim,hel]=Coefficient[a2j[dddim,hel],s^4 t^2];
a23[dddim,hel]=Coefficient[a2j[dddim,hel],s^3 t^3];


(* Offset N=8 and superstring a bit to make them both appear on the plot *)
offSetN8=1/100;
a2dataPts3D[dddim,hel]=Table[{Style[{(a21[dddim,hel]/a20[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a22[dddim,hel]/a20[dddim,hel])[[ri]]+If[ri==3,offSetN8,0],(a23[dddim,hel]/a20[dddim,hel])[[ri]]+If[ri==3,offSetN8,0]},colors[[ri]]]},{ri,1,nTheories}];
a2dataPts3D[dddim,hel]=a2dataPts3D[dddim,hel]/.Ds:>dddim


plot3D[dddim,hel,2] = Show[ ListPointPlot3D[ a2dataPts3D[dddim,hel], PlotTheme->"Scientific", BaseStyle->texStyle, 
	PlotStyle->List/@colors, PlotLegends->legends, AxesLabel->{maTeX["\\frac{a[s^5t]}{a[s^6]}"],maTeX["\\frac{a[s^4t^2]}{a[s^6]}"],maTeX["\\frac{a[s^4t^2]}{a[s^6]}"]} ],  
	ParametricPlot3D[ {x, -2+3x, 4(x-1)}, {x,1,6}, PlotStyle->{Thickness[.001],Blue} ]] 


(* ::Subsection:: *)
(*(6-,10-,10+,6+) amplitude *)


hel=m6m10p10p6;
(* The tree-level string results are lower by a factor of G ~ ((1/Mpl^2)^(((D-2)/2))), so in order to compare the results in a simple way, we multiply all string level results by (m^2)^((D-2)/2) *)
start[dddim,hel]=({1,1,1,(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2),(m^2)^((dddim-2)/2)}*evaluateData[dddim][-1,-1,1,1][6,10,10,6])/.{ct4:>1,ct6:>1,ct8:>1,ct10:>1,ct12:>0};


a0j[dddim,hel]=Coefficient[start[dddim,hel],m,2]//FullSimplify;
a1j[dddim,hel]=Coefficient[start[dddim,hel],m,-0]//FullSimplify;
a2j[dddim,hel]=Coefficient[start[dddim,hel],m,-2]//FullSimplify;
a3j[dddim,hel]=Coefficient[start[dddim,hel],m,-4]//FullSimplify;
a4j[dddim,hel]=Coefficient[start[dddim,hel],m,-6]//FullSimplify;
a5j[dddim,hel]=Coefficient[start[dddim,hel],m,-8]//FullSimplify;
a6j[dddim,hel]=Coefficient[start[dddim,hel],m,-10]//FullSimplify;


(* ::Subsubsection:: *)
(*k=2*)


a20[dddim,hel]=Coefficient[a2j[dddim,hel],s,6];
a22[dddim,hel]=Coefficient[a2j[dddim,hel],s^4 t^2];
a2dataPts[dddim,hel]=Table[{Style[{(a22[dddim,hel]/a20[dddim,hel])[[ri]],ri},colors[[ri]]]},{ri,1,nTheories}] /. Ds -> dddim
plot[dddim,hel,2] = ListPlot[a2dataPts[dddim,hel], Axes->False, PlotRange->{{0,8},{0,7}}, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a[s^4t^2]}{a[s^6]}"],maTeX["\\text{Theory}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK2, ImageSize->Large ]


(* ::Subsubsection:: *)
(*k=4*)


a40[dddim,hel]=Coefficient[a4j[dddim,hel],s,8];
a41[dddim,hel]=Coefficient[a4j[dddim,hel],s^6 t^2];
a42[dddim,hel]=Coefficient[a4j[dddim,hel],s^4 t^4];
a4dataPts[dddim,hel]=Table[{Style[{(a41[dddim,hel]/a40[dddim,hel])[[ri]],(a42[dddim,hel]/a40[dddim,hel])[[ri]]},colors[[ri]]]},{ri,1,nTheories}]/.Ds:>dddim//N


plot[dddim,hel,4] = Show[ ListPlot[ a4dataPts[dddim,hel], Axes->False, PlotRange->Automatic, PlotTheme->"Scientific", BaseStyle->texStyle, Frame->True,
	FrameStyle->BlackFrame, FrameLabel->{maTeX["\\frac{a[s^6t^2]}{a[s^8]}"],maTeX["\\frac{a[s^4t^4]}{a[s^8]}"]}, FrameTicks->Automatic, PlotStyle->List/@colors,
	PlotLegends->placedLegendsTypeK4, ImageSize->Large ], Plot[ 9/2x - 57/2, {x,0,15}, PlotStyle->{Thickness[.001],Blue} ] ]


SetDirectory[NotebookDirectory[]];
Export["d=10_m6m10p10p6_k=4_data.pdf", plot[dddim,hel,4] ];


==> anc/eg_tensor_eval_rules.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban.*)


tsRules[-1, -1, 1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (-2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (14*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (18*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (210*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (-120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (840*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2)^2)/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^2*(2*s^6 + 6*s^5*t + 15*s^4*t^2 + 
          20*s^3*t^3 + 15*s^2*t^4 + 6*s*t^5 + t^6))/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (2*G^2*Pi^2*s^3*(7*s^2 + 30*s*t + 30*t^2))/(t^2*(s + t)^2), 
     ts[0, 20] -> (-2*G^2*Pi^2*t*(12*s^4 + 88*s^3*t + 142*s^2*t^2 + 
         98*s*t^3 + 25*t^4))/(s^2*(s + t)^2), 
     ts[0, 21] -> (-2*G^2*Pi^2*(s + t)*(7*s^4 - 2*s^3*t + 2*s^2*t^2 - 
         2*s*t^3 - 25*t^4))/(s^2*t^2), ts[0, 22] -> (-180*G^2*Pi^2*s^2)/
       (s*t + t^2), ts[0, 23] -> (-4*G^2*Pi^2*(16*s^4 - 32*s^3*t + 
         102*s^2*t^2 + 246*s*t^3 + 141*t^4))/(s*t^2*(s + t)), 
     ts[0, 24] -> (4*G^2*Pi^2*(45*s^4 + 62*s^3*t + 210*s^2*t^2 + 318*s*t^3 + 
         141*t^4))/(s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> (-2*G^2*Pi^2*(13*s^4 - 3*s^2*t^2 - 
         6*s*t^3 - 3*t^4))/(3*s*t*(s + t)), ts[0, 29] -> 
      (8*G^2*Pi^2*(-8*s^4 + 8*s^3*t + 17*s^2*t^2 + 18*s*t^3 + 9*t^4))/
       (t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 
      (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 35*s^2*t^4 + 
         21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (-5*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (G^2*Pi^2*t^3*(32*s^5 + 135*s^4*t + 270*s^3*t^2 + 270*s^2*t^3 + 
         135*s*t^4 + 27*t^5))/(s^3*(s + t)^3), 
     ts[0, 36] -> (G^2*Pi^2*(s + t)^3*(5*s^5 - 27*t^5))/(s^3*t^3), 
     ts[0, 37] -> (50*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (10*G^2*Pi^2*t^2*(32*s^3 + 111*s^2*t + 111*s*t^2 + 37*t^3))/
       (s^2*(s + t)^2), ts[0, 39] -> (-10*G^2*Pi^2*(s + t)^2*
        (5*s^3 + 37*t^3))/(s^2*t^2), ts[0, 40] -> (-420*G^2*Pi^2*s^2)/
       (s*t + t^2), ts[0, 41] -> (12*G^2*Pi^2*t*(128*s + 93*t))/(s*(s + t)), 
     ts[0, 42] -> (12*G^2*Pi^2*(35*s - 93*t)*(s + t))/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (8*ct10*G^2*Pi^2*s^5)/10395, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*s^4)/1575, ts[0, 46] -> 0, ts[0, 47] -> 0, 
     ts[1, 1] -> (4*G^2*Pi^2*s^5*t^2)/(s + t)^3, 
     ts[1, 2] -> (-4*G^2*Pi^2*s^5*(s + t)^2)/t^3, 
     ts[1, 3] -> (4*G^2*Pi^2*t^2*(s + t)^2*(s^2 + s*t + t^2))/s^2, 
     ts[1, 4] -> (-8*G^2*Pi^2*s^3*(2*s - t)*t)/(s + t)^2, 
     ts[1, 5] -> (8*G^2*Pi^2*s^3*(s + t)*(3*s + t))/t^2, 
     ts[1, 6] -> (24*G^2*Pi^2*t*(s + t)*(2*s^2 + 5*s*t + 5*t^2))/s, 
     ts[1, 7] -> (48*G^2*Pi^2*s^2*(s - 2*t))/(s + t), 
     ts[1, 8] -> (-48*G^2*Pi^2*s^2*(3*s + 2*t))/t, 
     ts[1, 9] -> 48*G^2*Pi^2*(s^2 + 15*s*t + 15*t^2), 
     ts[1, 10] -> 480*G^2*Pi^2*s, ts[1, 11] -> 480*G^2*Pi^2*s, 
     ts[1, 12] -> 480*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> (16*G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2))/
       (t^2*(s + t)^2), ts[1, 17] -> 
      (-16*G^2*Pi^2*(2*s^5 + 4*s^4*t + 7*s^3*t^2 + 7*s^2*t^3 + 4*s*t^4 + 
         t^5))/(s*(s + t)^2), ts[1, 18] -> 
      (16*G^2*Pi^2*(-s^5 + s^2*t^3 + s*t^4 + t^5))/(s*t^2), 
     ts[1, 19] -> (-192*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[1, 20] -> (-64*G^2*Pi^2*(-2*s^3 + 6*s^2*t + 11*s*t^2 + 6*t^3))/
       (t*(s + t)), ts[1, 21] -> (64*G^2*Pi^2*(3*s^3 + 2*s^2*t + 7*s*t^2 + 
         6*t^3))/(t*(s + t)), ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*s*(4*s^2 + s*t + t^2))/(t*(s + t)), 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 
      (-8*G^2*Pi^2*s^5*(s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + 2*t^4))/
       (t^3*(s + t)^3), ts[1, 32] -> 
      (8*G^2*Pi^2*t^3*(5*s^5 + 11*s^4*t + 14*s^3*t^2 + 11*s^2*t^3 + 5*s*t^4 + 
         t^5))/(s^2*(s + t)^3), ts[1, 33] -> 
      (-8*G^2*Pi^2*(s + t)^3*(-s^5 + s^4*t - s^3*t^2 + s^2*t^3 + t^5))/
       (s^2*t^3), ts[1, 34] -> (16*G^2*Pi^2*s^4*(4*s^2 + 9*s*t + 9*t^2))/
       (t^2*(s + t)^2), ts[1, 35] -> 
      (16*G^2*Pi^2*t*(8*s^4 + 23*s^3*t + 47*s^2*t^2 + 42*s*t^3 + 14*t^4))/
       (s*(s + t)^2), ts[1, 36] -> (-16*G^2*Pi^2*(s + t)*
        (4*s^4 + s^3*t + 5*s^2*t^2 + 14*s*t^3 + 14*t^4))/(s*t^2), 
     ts[1, 37] -> (-480*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[1, 38] -> (96*G^2*Pi^2*t*(16*s + 11*t))/(s + t), 
     ts[1, 39] -> (96*G^2*Pi^2*(5*s - 11*t)*(s + t))/t, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s^5)/525, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^4)/63, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> (4*G^2*Pi^2*s^5*t^2)/(s + t)^3, 
     ts[8, 2] -> (-4*G^2*Pi^2*s^5*(s + t)^2)/t^3, 
     ts[8, 3] -> (4*G^2*Pi^2*t^2*(s + t)^2*(s^2 + s*t + t^2))/s^2, 
     ts[8, 4] -> (-8*G^2*Pi^2*s^3*(2*s - t)*t)/(s + t)^2, 
     ts[8, 5] -> (8*G^2*Pi^2*s^3*(s + t)*(3*s + t))/t^2, 
     ts[8, 6] -> (24*G^2*Pi^2*t*(s + t)*(2*s^2 + 5*s*t + 5*t^2))/s, 
     ts[8, 7] -> (48*G^2*Pi^2*s^2*(s - 2*t))/(s + t), 
     ts[8, 8] -> (-48*G^2*Pi^2*s^2*(3*s + 2*t))/t, 
     ts[8, 9] -> 48*G^2*Pi^2*(s^2 + 15*s*t + 15*t^2), 
     ts[8, 10] -> 480*G^2*Pi^2*s, ts[8, 11] -> 480*G^2*Pi^2*s, 
     ts[8, 12] -> 480*G^2*Pi^2*s, ts[8, 13] -> 0, ts[8, 14] -> 0, 
     ts[8, 15] -> 0, ts[8, 16] -> (16*G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2))/
       (t^2*(s + t)^2), ts[8, 17] -> 
      (-16*G^2*Pi^2*(2*s^5 + 4*s^4*t + 7*s^3*t^2 + 7*s^2*t^3 + 4*s*t^4 + 
         t^5))/(s*(s + t)^2), ts[8, 18] -> 
      (16*G^2*Pi^2*(-s^5 + s^2*t^3 + s*t^4 + t^5))/(s*t^2), 
     ts[8, 19] -> (-192*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[8, 20] -> (-64*G^2*Pi^2*(-2*s^3 + 6*s^2*t + 11*s*t^2 + 6*t^3))/
       (t*(s + t)), ts[8, 21] -> (64*G^2*Pi^2*(3*s^3 + 2*s^2*t + 7*s*t^2 + 
         6*t^3))/(t*(s + t)), ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, 
     ts[8, 28] -> (32*G^2*Pi^2*s*(4*s^2 + s*t + t^2))/(t*(s + t)), 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 
      (-8*G^2*Pi^2*s^5*(s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + 2*t^4))/
       (t^3*(s + t)^3), ts[8, 32] -> 
      (8*G^2*Pi^2*t^3*(5*s^5 + 11*s^4*t + 14*s^3*t^2 + 11*s^2*t^3 + 5*s*t^4 + 
         t^5))/(s^2*(s + t)^3), ts[8, 33] -> 
      (-8*G^2*Pi^2*(s + t)^3*(-s^5 + s^4*t - s^3*t^2 + s^2*t^3 + t^5))/
       (s^2*t^3), ts[8, 34] -> (16*G^2*Pi^2*s^4*(4*s^2 + 9*s*t + 9*t^2))/
       (t^2*(s + t)^2), ts[8, 35] -> 
      (16*G^2*Pi^2*t*(8*s^4 + 23*s^3*t + 47*s^2*t^2 + 42*s*t^3 + 14*t^4))/
       (s*(s + t)^2), ts[8, 36] -> (-16*G^2*Pi^2*(s + t)*
        (4*s^4 + s^3*t + 5*s^2*t^2 + 14*s*t^3 + 14*t^4))/(s*t^2), 
     ts[8, 37] -> (-480*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[8, 38] -> (96*G^2*Pi^2*t*(16*s + 11*t))/(s + t), 
     ts[8, 39] -> (96*G^2*Pi^2*(5*s - 11*t)*(s + t))/t, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, 
     ts[8, 44] -> (2*ct10*G^2*Pi^2*s^5)/525, ts[8, 45] -> 
      (8*ct8*G^2*Pi^2*s^4)/63, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 6, 6, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s^2 - 2*s*t - 5*t^2))/
       (s*t), ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/
       155925, ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, 
     ts[0, 46] -> 0, ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/
       (s + t)^2, ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s^3 + 4*s^2*t + 6*s*t^2 + 3*t^3))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, 
     ts[8, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[8, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[8, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[8, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[8, 8] -> 0, 
     ts[8, 9] -> (32*G^2*Pi^2*(s^3 + 4*s^2*t + 6*s*t^2 + 3*t^3))/s, 
     ts[8, 10] -> 96*G^2*Pi^2*t, ts[8, 11] -> 96*G^2*Pi^2*t, 
     ts[8, 12] -> 96*G^2*Pi^2*t, ts[8, 13] -> 0, ts[8, 14] -> 0, 
     ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, ts[8, 18] -> 0, 
     ts[8, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[8, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[8, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[8, 22] -> 0, ts[8, 23] -> 0, 
     ts[8, 24] -> 0, ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, 
     ts[8, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[8, 29] -> 0, ts[8, 30] -> 0, 
     ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[8, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[8, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[8, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[8, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[8, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[8, 40] -> 0, ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, 
     ts[8, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[8, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (4*G^2*Pi^2*s*(-8*s^2 + 3*s*t + 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 0, ts[8, 2] -> 0, 
     ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, ts[8, 6] -> 0, 
     ts[8, 7] -> 128*G^2*Pi^2*s^2, ts[8, 8] -> 128*G^2*Pi^2*s^2, 
     ts[8, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[8, 10] -> -1536*G^2*Pi^2*s, ts[8, 11] -> -1536*G^2*Pi^2*s, 
     ts[8, 12] -> -1536*G^2*Pi^2*s, ts[8, 13] -> 0, ts[8, 14] -> 0, 
     ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[8, 18] -> -32*G^2*Pi^2*s*t, ts[8, 19] -> 0, 
     ts[8, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[8, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[8, 22] -> 0, 
     ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, ts[8, 26] -> 0, 
     ts[8, 27] -> 0, ts[8, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, 
     ts[8, 32] -> 0, ts[8, 33] -> 0, ts[8, 34] -> 0, 
     ts[8, 35] -> 128*G^2*Pi^2*s^2, ts[8, 36] -> 128*G^2*Pi^2*s^2, 
     ts[8, 37] -> 0, ts[8, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[8, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[8, 40] -> 0, ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, 
     ts[8, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[8, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[8, 46] -> 0, 
     ts[8, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3}
 
tsRules[-1, -1, 1, 1][8, 8, 8, 8] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (4*G^2*Pi^2*s*(-8*s^2 + 3*s*t + 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 0, ts[8, 2] -> 0, 
     ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, ts[8, 6] -> 0, 
     ts[8, 7] -> 128*G^2*Pi^2*s^2, ts[8, 8] -> 128*G^2*Pi^2*s^2, 
     ts[8, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[8, 10] -> -1536*G^2*Pi^2*s, ts[8, 11] -> -1536*G^2*Pi^2*s, 
     ts[8, 12] -> -1536*G^2*Pi^2*s, ts[8, 13] -> 0, ts[8, 14] -> 0, 
     ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[8, 18] -> -32*G^2*Pi^2*s*t, ts[8, 19] -> 0, 
     ts[8, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[8, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[8, 22] -> 0, 
     ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, ts[8, 26] -> 0, 
     ts[8, 27] -> 0, ts[8, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, 
     ts[8, 32] -> 0, ts[8, 33] -> 0, ts[8, 34] -> 0, 
     ts[8, 35] -> 128*G^2*Pi^2*s^2, ts[8, 36] -> 128*G^2*Pi^2*s^2, 
     ts[8, 37] -> 0, ts[8, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[8, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[8, 40] -> 0, ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, 
     ts[8, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[8, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[8, 46] -> 0, 
     ts[8, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3}
 
tsRules[1, -1, -1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (14*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (-2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (210*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (18*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (840*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (-120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^2*(s^6 + 6*s^5*t + 15*s^4*t^2 + 20*s^3*t^3 + 
          15*s^2*t^4 + 6*s*t^5 + 2*t^6))/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2)^2)/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (-2*G^2*Pi^2*s*(25*s^4 + 98*s^3*t + 142*s^2*t^2 + 
         88*s*t^3 + 12*t^4))/(t^2*(s + t)^2), 
     ts[0, 20] -> (2*G^2*Pi^2*t^3*(30*s^2 + 30*s*t + 7*t^2))/(s^2*(s + t)^2), 
     ts[0, 21] -> (2*G^2*Pi^2*(s + t)*(25*s^4 + 2*s^3*t - 2*s^2*t^2 + 
         2*s*t^3 - 7*t^4))/(s^2*t^2), ts[0, 22] -> 
      (-4*G^2*Pi^2*(141*s^4 + 246*s^3*t + 102*s^2*t^2 - 32*s*t^3 + 16*t^4))/
       (s^2*t*(s + t)), ts[0, 23] -> (-180*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 24] -> (4*G^2*Pi^2*(141*s^4 + 318*s^3*t + 210*s^2*t^2 + 62*s*t^3 + 
         45*t^4))/(s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> (2*G^2*Pi^2*(3*s^4 + 6*s^3*t + 3*s^2*t^2 - 
         13*t^4))/(3*s*t*(s + t)), ts[0, 29] -> 
      (8*G^2*Pi^2*(9*s^4 + 18*s^3*t + 17*s^2*t^2 + 8*s*t^3 - 8*t^4))/
       (s^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 
      (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 35*s^2*t^4 + 
         21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (G^2*Pi^2*s^3*(27*s^5 + 135*s^4*t + 270*s^3*t^2 + 
         270*s^2*t^3 + 135*s*t^4 + 32*t^5))/(t^3*(s + t)^3), 
     ts[0, 35] -> (-5*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + 
         t^4))/(s^3*(s + t)^3), ts[0, 36] -> 
      -((G^2*Pi^2*(s + t)^3*(27*s^5 - 5*t^5))/(s^3*t^3)), 
     ts[0, 37] -> (10*G^2*Pi^2*s^2*(37*s^3 + 111*s^2*t + 111*s*t^2 + 32*t^3))/
       (t^2*(s + t)^2), ts[0, 38] -> (50*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/
       (s^2*(s + t)^2), ts[0, 39] -> (-10*G^2*Pi^2*(s + t)^2*
        (37*s^3 + 5*t^3))/(s^2*t^2), ts[0, 40] -> 
      (12*G^2*Pi^2*s*(93*s + 128*t))/(t*(s + t)), 
     ts[0, 41] -> (-420*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 42] -> (-12*G^2*Pi^2*(93*s - 35*t)*(s + t))/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (8*ct10*G^2*Pi^2*t^5)/10395, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*t^4)/1575, ts[0, 46] -> 0, ts[0, 47] -> 0, 
     ts[1, 1] -> (4*G^2*Pi^2*s^2*t^5)/(s + t)^3, 
     ts[1, 2] -> (4*G^2*Pi^2*s^2*(s + t)^2*(s^2 + s*t + t^2))/t^2, 
     ts[1, 3] -> (-4*G^2*Pi^2*t^5*(s + t)^2)/s^3, 
     ts[1, 4] -> (8*G^2*Pi^2*s*(s - 2*t)*t^3)/(s + t)^2, 
     ts[1, 5] -> (24*G^2*Pi^2*s*(s + t)*(5*s^2 + 5*s*t + 2*t^2))/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t^3*(s + t)*(s + 3*t))/s^2, 
     ts[1, 7] -> (-48*G^2*Pi^2*(2*s - t)*t^2)/(s + t), 
     ts[1, 8] -> 48*G^2*Pi^2*(15*s^2 + 15*s*t + t^2), 
     ts[1, 9] -> (-48*G^2*Pi^2*t^2*(2*s + 3*t))/s, 
     ts[1, 10] -> 480*G^2*Pi^2*t, ts[1, 11] -> 480*G^2*Pi^2*t, 
     ts[1, 12] -> 480*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> (-16*G^2*Pi^2*(s^5 + 4*s^4*t + 7*s^3*t^2 + 
         7*s^2*t^3 + 4*s*t^4 + 2*t^5))/(t*(s + t)^2), 
     ts[1, 17] -> (16*G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[1, 18] -> (16*G^2*Pi^2*(s^5 + s^4*t + s^3*t^2 - t^5))/(s^2*t), 
     ts[1, 19] -> (-64*G^2*Pi^2*(6*s^3 + 11*s^2*t + 6*s*t^2 - 2*t^3))/
       (s*(s + t)), ts[1, 20] -> (-192*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[1, 21] -> (64*G^2*Pi^2*(6*s^3 + 7*s^2*t + 2*s*t^2 + 3*t^3))/
       (s*(s + t)), ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*t*(s^2 + s*t + 4*t^2))/(s*(s + t)), 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 
      (8*G^2*Pi^2*s^3*(s^5 + 5*s^4*t + 11*s^3*t^2 + 14*s^2*t^3 + 11*s*t^4 + 
         5*t^5))/(t^2*(s + t)^3), ts[1, 32] -> 
      (-8*G^2*Pi^2*t^5*(2*s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[1, 33] -> (-8*G^2*Pi^2*(s + t)^3*
        (s^5 + s^3*t^2 - s^2*t^3 + s*t^4 - t^5))/(s^3*t^2), 
     ts[1, 34] -> (16*G^2*Pi^2*s*(14*s^4 + 42*s^3*t + 47*s^2*t^2 + 23*s*t^3 + 
         8*t^4))/(t*(s + t)^2), ts[1, 35] -> 
      (16*G^2*Pi^2*t^4*(9*s^2 + 9*s*t + 4*t^2))/(s^2*(s + t)^2), 
     ts[1, 36] -> (-16*G^2*Pi^2*(s + t)*(14*s^4 + 14*s^3*t + 5*s^2*t^2 + 
         s*t^3 + 4*t^4))/(s^2*t), ts[1, 37] -> (96*G^2*Pi^2*s*(11*s + 16*t))/
       (s + t), ts[1, 38] -> (-480*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[1, 39] -> (-96*G^2*Pi^2*(11*s - 5*t)*(s + t))/s, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*t^5)/525, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*t^4)/63, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> (4*G^2*Pi^2*s^2*t^5)/(s + t)^3, 
     ts[8, 2] -> (4*G^2*Pi^2*s^2*(s + t)^2*(s^2 + s*t + t^2))/t^2, 
     ts[8, 3] -> (-4*G^2*Pi^2*t^5*(s + t)^2)/s^3, 
     ts[8, 4] -> (8*G^2*Pi^2*s*(s - 2*t)*t^3)/(s + t)^2, 
     ts[8, 5] -> (24*G^2*Pi^2*s*(s + t)*(5*s^2 + 5*s*t + 2*t^2))/t, 
     ts[8, 6] -> (8*G^2*Pi^2*t^3*(s + t)*(s + 3*t))/s^2, 
     ts[8, 7] -> (-48*G^2*Pi^2*(2*s - t)*t^2)/(s + t), 
     ts[8, 8] -> 48*G^2*Pi^2*(15*s^2 + 15*s*t + t^2), 
     ts[8, 9] -> (-48*G^2*Pi^2*t^2*(2*s + 3*t))/s, 
     ts[8, 10] -> 480*G^2*Pi^2*t, ts[8, 11] -> 480*G^2*Pi^2*t, 
     ts[8, 12] -> 480*G^2*Pi^2*t, ts[8, 13] -> 0, ts[8, 14] -> 0, 
     ts[8, 15] -> 0, ts[8, 16] -> (-16*G^2*Pi^2*(s^5 + 4*s^4*t + 7*s^3*t^2 + 
         7*s^2*t^3 + 4*s*t^4 + 2*t^5))/(t*(s + t)^2), 
     ts[8, 17] -> (16*G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[8, 18] -> (16*G^2*Pi^2*(s^5 + s^4*t + s^3*t^2 - t^5))/(s^2*t), 
     ts[8, 19] -> (-64*G^2*Pi^2*(6*s^3 + 11*s^2*t + 6*s*t^2 - 2*t^3))/
       (s*(s + t)), ts[8, 20] -> (-192*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[8, 21] -> (64*G^2*Pi^2*(6*s^3 + 7*s^2*t + 2*s*t^2 + 3*t^3))/
       (s*(s + t)), ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, 
     ts[8, 28] -> (32*G^2*Pi^2*t*(s^2 + s*t + 4*t^2))/(s*(s + t)), 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 
      (8*G^2*Pi^2*s^3*(s^5 + 5*s^4*t + 11*s^3*t^2 + 14*s^2*t^3 + 11*s*t^4 + 
         5*t^5))/(t^2*(s + t)^3), ts[8, 32] -> 
      (-8*G^2*Pi^2*t^5*(2*s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[8, 33] -> (-8*G^2*Pi^2*(s + t)^3*
        (s^5 + s^3*t^2 - s^2*t^3 + s*t^4 - t^5))/(s^3*t^2), 
     ts[8, 34] -> (16*G^2*Pi^2*s*(14*s^4 + 42*s^3*t + 47*s^2*t^2 + 23*s*t^3 + 
         8*t^4))/(t*(s + t)^2), ts[8, 35] -> 
      (16*G^2*Pi^2*t^4*(9*s^2 + 9*s*t + 4*t^2))/(s^2*(s + t)^2), 
     ts[8, 36] -> (-16*G^2*Pi^2*(s + t)*(14*s^4 + 14*s^3*t + 5*s^2*t^2 + 
         s*t^3 + 4*t^4))/(s^2*t), ts[8, 37] -> (96*G^2*Pi^2*s*(11*s + 16*t))/
       (s + t), ts[8, 38] -> (-480*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[8, 39] -> (-96*G^2*Pi^2*(11*s - 5*t)*(s + t))/s, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, 
     ts[8, 44] -> (2*ct10*G^2*Pi^2*t^5)/525, ts[8, 45] -> 
      (8*ct8*G^2*Pi^2*t^4)/63, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, -1, -1, 1][4, 4, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (96*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (-32*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s + 2*t)^2*(s^2 - 2*s*t - 2*t^2))/
       (s^2*t*(s + t)), ts[0, 23] -> (-32*G^2*Pi^2*(2*s^2 + 2*s*t + t^2))/
       (s*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*t*(s + t))/(3*s), 
     ts[0, 29] -> (-64*G^2*Pi^2*(s^2 - 6*s*t - 6*t^2))/s^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*(s^6 + 3*s^5*t + 3*s^4*t^2 + 8*s^3*t^3 + 24*s^2*t^4 + 
         24*s*t^5 + 8*t^6))/(s*t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (32*G^2*Pi^2*(5*s^4 + 8*s^3*t - 16*s*t^3 - 8*t^4))/
       (s^2*t*(s + t)), ts[0, 41] -> (-32*G^2*Pi^2*t*(8*s + 3*t))/
       (s*(s + t)), ts[0, 42] -> (-32*G^2*Pi^2*(5*s - 3*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*t^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s*t^2*(s^2 + 2*s*t + 2*t^2))/(s + t)^2, 
     ts[1, 5] -> (8*G^2*Pi^2*s*(s + t)^2*(s^2 + 2*s*t + 2*t^2))/t^2, 
     ts[1, 6] -> (-8*G^2*Pi^2*t^2*(s + t)^2)/s, 
     ts[1, 7] -> (32*G^2*Pi^2*t*(s^2 - s*t + t^2))/(s + t), 
     ts[1, 8] -> (32*G^2*Pi^2*(s + t)*(3*s^2 + 3*s*t + t^2))/t, 
     ts[1, 9] -> 0, ts[1, 10] -> 96*G^2*Pi^2*s, ts[1, 11] -> 96*G^2*Pi^2*s, 
     ts[1, 12] -> 96*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s*(s + 2*t)^2)/(t*(s + t)), 
     ts[1, 20] -> (-32*G^2*Pi^2*t^2)/(s + t), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/t, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*t*(s + t))/s, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (16*G^2*Pi^2*(s^6 + 5*s^5*t + 11*s^4*t^2 + 16*s^3*t^3 + 
         18*s^2*t^4 + 12*s*t^5 + 4*t^6))/(t^2*(s + t)^2), 
     ts[1, 35] -> (-16*G^2*Pi^2*t^2*(2*s^3 + 5*s^2*t + 5*s*t^2 + t^3))/
       (s*(s + t)^2), ts[1, 36] -> (-16*G^2*Pi^2*(s + t)^2*
        (s^3 + 2*s^2*t + 2*s*t^2 - t^3))/(s*t^2), 
     ts[1, 37] -> (32*G^2*Pi^2*(5*s^4 + 12*s^3*t + 4*s^2*t^2 - 16*s*t^3 - 
         8*t^4))/(s*t*(s + t)), ts[1, 38] -> (-32*G^2*Pi^2*(4*s - t)*t)/
       (s + t), ts[1, 39] -> (-32*G^2*Pi^2*(5*s^2 + 6*s*t + t^2))/t, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*t^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, 
     ts[8, 4] -> (8*G^2*Pi^2*s*t^2*(s^2 + 2*s*t + 2*t^2))/(s + t)^2, 
     ts[8, 5] -> (8*G^2*Pi^2*s*(s + t)^2*(s^2 + 2*s*t + 2*t^2))/t^2, 
     ts[8, 6] -> (-8*G^2*Pi^2*t^2*(s + t)^2)/s, 
     ts[8, 7] -> (32*G^2*Pi^2*t*(s^2 - s*t + t^2))/(s + t), 
     ts[8, 8] -> (32*G^2*Pi^2*(s + t)*(3*s^2 + 3*s*t + t^2))/t, 
     ts[8, 9] -> 0, ts[8, 10] -> 96*G^2*Pi^2*s, ts[8, 11] -> 96*G^2*Pi^2*s, 
     ts[8, 12] -> 96*G^2*Pi^2*s, ts[8, 13] -> 0, ts[8, 14] -> 0, 
     ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, ts[8, 18] -> 0, 
     ts[8, 19] -> (-32*G^2*Pi^2*s*(s + 2*t)^2)/(t*(s + t)), 
     ts[8, 20] -> (-32*G^2*Pi^2*t^2)/(s + t), 
     ts[8, 21] -> (32*G^2*Pi^2*(s + t)^2)/t, ts[8, 22] -> 0, ts[8, 23] -> 0, 
     ts[8, 24] -> 0, ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, 
     ts[8, 28] -> (128*G^2*Pi^2*t*(s + t))/s, ts[8, 29] -> 0, ts[8, 30] -> 0, 
     ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> (16*G^2*Pi^2*(s^6 + 5*s^5*t + 11*s^4*t^2 + 16*s^3*t^3 + 
         18*s^2*t^4 + 12*s*t^5 + 4*t^6))/(t^2*(s + t)^2), 
     ts[8, 35] -> (-16*G^2*Pi^2*t^2*(2*s^3 + 5*s^2*t + 5*s*t^2 + t^3))/
       (s*(s + t)^2), ts[8, 36] -> (-16*G^2*Pi^2*(s + t)^2*
        (s^3 + 2*s^2*t + 2*s*t^2 - t^3))/(s*t^2), 
     ts[8, 37] -> (32*G^2*Pi^2*(5*s^4 + 12*s^3*t + 4*s^2*t^2 - 16*s*t^3 - 
         8*t^4))/(s*t*(s + t)), ts[8, 38] -> (-32*G^2*Pi^2*(4*s - t)*t)/
       (s + t), ts[8, 39] -> (-32*G^2*Pi^2*(5*s^2 + 6*s*t + t^2))/t, 
     ts[8, 40] -> 0, ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, 
     ts[8, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/2025, 
     ts[8, 45] -> (16*ct8*G^2*Pi^2*t^2*(s + t)^2)/315, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[1, -1, -1, 1][4, 6, 6, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, -1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (-30*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (-30*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (-30*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^2*(s^6 + 6*s^5*t + 15*s^4*t^2 + 20*s^3*t^3 + 
          15*s^2*t^4 + 6*s*t^5 + 2*t^6))/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^2*(2*s^6 + 6*s^5*t + 15*s^4*t^2 + 
          20*s^3*t^3 + 15*s^2*t^4 + 6*s*t^5 + t^6))/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (-2*G^2*Pi^2*s*(s^4 + 2*s^3*t - 2*s^2*t^2 - 8*s*t^3 - 
         4*t^4))/(t^2*(s + t)^2), ts[0, 20] -> 
      (2*G^2*Pi^2*t*(4*s^4 + 8*s^3*t + 2*s^2*t^2 - 2*s*t^3 - t^4))/
       (s^2*(s + t)^2), ts[0, 21] -> (2*G^2*Pi^2*(s + t)*
        (s^4 + 2*s^3*t - 2*s^2*t^2 + 2*s*t^3 + t^4))/(s^2*t^2), 
     ts[0, 22] -> (12*G^2*Pi^2*(9*s^4 + 14*s^3*t + 30*s^2*t^2 + 32*s*t^3 + 
         16*t^4))/(s^2*t*(s + t)), ts[0, 23] -> 
      (12*G^2*Pi^2*(16*s^4 + 32*s^3*t + 30*s^2*t^2 + 14*s*t^3 + 9*t^4))/
       (s*t^2*(s + t)), ts[0, 24] -> 
      (-12*G^2*Pi^2*(9*s^4 + 22*s^3*t + 42*s^2*t^2 + 22*s*t^3 + 9*t^4))/
       (s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (2*G^2*Pi^2*(s^2 + s*t + t^2)^2)/(s*t*(s + t)), 
     ts[0, 29] -> (48*G^2*Pi^2*(12*s^6 + 36*s^5*t + 31*s^4*t^2 + 2*s^3*t^3 + 
         31*s^2*t^4 + 36*s*t^5 + 12*t^6))/(s^2*t^2*(s + t)^2), 
     ts[0, 30] -> 0, ts[0, 31] -> (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 
         35*s^3*t^3 + 35*s^2*t^4 + 21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (3*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (3*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[0, 36] -> (-3*G^2*Pi^2*(s + t)^4*
        (s^4 - s^3*t + s^2*t^2 - s*t^3 + t^4))/(s^3*t^3), 
     ts[0, 37] -> (-2*G^2*Pi^2*(31*s^6 + 93*s^5*t + 93*s^4*t^2 - 64*s^3*t^3 - 
         192*s^2*t^4 - 192*s*t^5 - 64*t^6))/(s*t^2*(s + t)^2), 
     ts[0, 38] -> (2*G^2*Pi^2*(64*s^6 + 192*s^5*t + 192*s^4*t^2 + 
         64*s^3*t^3 - 93*s^2*t^4 - 93*s*t^5 - 31*t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (2*G^2*Pi^2*(31*s^6 + 93*s^5*t + 93*s^4*t^2 + 126*s^3*t^3 + 
         93*s^2*t^4 + 93*s*t^5 + 31*t^6))/(s^2*t^2*(s + t)), 
     ts[0, 40] -> (12*G^2*Pi^2*(29*s^4 + 64*s^3*t - 128*s*t^3 - 64*t^4))/
       (s^2*t*(s + t)), ts[0, 41] -> 
      (-12*G^2*Pi^2*(64*s^4 + 128*s^3*t - 64*s*t^3 - 29*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> 
      (-12*G^2*Pi^2*(29*s^4 + 52*s^3*t - 18*s^2*t^2 + 52*s*t^3 + 29*t^4))/
       (s*t*(s + t)^2), ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, 
     ts[0, 46] -> (-4*ct6*G^2*Pi^2*s*t*(s + t))/315, ts[0, 47] -> 0, 
     ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, 
     ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, ts[1, 8] -> 0, 
     ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, ts[1, 12] -> 0, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, ts[1, 20] -> 0, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, ts[1, 28] -> 0, 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, 
     ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, ts[1, 44] -> 0, 
     ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, ts[8, 1] -> 0, 
     ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, ts[8, 45] -> 0, 
     ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, -1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (-2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (-2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (18*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (18*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (-120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (-120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2)^2)/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2)^2)/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^4*(s^2 - s*t + t^2)^2)/(s^3*t^3), 
     ts[0, 19] -> (2*G^2*Pi^2*s^3*(7*s^2 + 30*s*t + 30*t^2))/(t^2*(s + t)^2), 
     ts[0, 20] -> (2*G^2*Pi^2*t^3*(30*s^2 + 30*s*t + 7*t^2))/(s^2*(s + t)^2), 
     ts[0, 21] -> (-2*G^2*Pi^2*(s + t)^3*(7*s^2 - 16*s*t + 7*t^2))/(s^2*t^2), 
     ts[0, 22] -> (-180*G^2*Pi^2*s^2)/(s*t + t^2), 
     ts[0, 23] -> (-180*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 24] -> (180*G^2*Pi^2*(s + t)^2)/(s*t), ts[0, 25] -> 0, 
     ts[0, 26] -> 0, ts[0, 27] -> 0, ts[0, 28] -> 
      (2*G^2*Pi^2*(s^2 + s*t + t^2)^2)/(s*t*(s + t)), 
     ts[0, 29] -> 120*G^2*Pi^2, ts[0, 30] -> 0, 
     ts[0, 31] -> (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 
         35*s^2*t^4 + 21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (-5*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (-5*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[0, 36] -> (5*G^2*Pi^2*(s + t)^4*
        (s^4 - s^3*t + s^2*t^2 - s*t^3 + t^4))/(s^3*t^3), 
     ts[0, 37] -> (50*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (50*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[0, 39] -> (-50*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-420*G^2*Pi^2*s^2)/(s*t + t^2), 
     ts[0, 41] -> (-420*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 42] -> (420*G^2*Pi^2*(s + t)^2)/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*t*(s^3 + 2*s^2*t + 2*s*t^2 + t^3))/495, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(s^2 + s*t + t^2)^2)/945, 
     ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/63, ts[0, 47] -> 0, 
     ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, 
     ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, ts[1, 8] -> 0, 
     ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, ts[1, 12] -> 0, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, ts[1, 20] -> 0, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, ts[1, 28] -> 0, 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, 
     ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, ts[1, 44] -> 0, 
     ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, ts[8, 1] -> 0, 
     ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, ts[8, 45] -> 0, 
     ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][4, 4, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 tsRules[-1, -1, 1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (-2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (14*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (18*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (210*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (-120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (840*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2)^2)/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^2*(2*s^6 + 6*s^5*t + 15*s^4*t^2 + 
          20*s^3*t^3 + 15*s^2*t^4 + 6*s*t^5 + t^6))/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (2*G^2*Pi^2*s^3*(7*s^2 + 30*s*t + 30*t^2))/(t^2*(s + t)^2), 
     ts[0, 20] -> (-2*G^2*Pi^2*t*(12*s^4 + 88*s^3*t + 142*s^2*t^2 + 
         98*s*t^3 + 25*t^4))/(s^2*(s + t)^2), 
     ts[0, 21] -> (-2*G^2*Pi^2*(s + t)*(7*s^4 - 2*s^3*t + 2*s^2*t^2 - 
         2*s*t^3 - 25*t^4))/(s^2*t^2), ts[0, 22] -> (-180*G^2*Pi^2*s^2)/
       (s*t + t^2), ts[0, 23] -> (-4*G^2*Pi^2*(16*s^4 - 32*s^3*t + 
         102*s^2*t^2 + 246*s*t^3 + 141*t^4))/(s*t^2*(s + t)), 
     ts[0, 24] -> (4*G^2*Pi^2*(45*s^4 + 62*s^3*t + 210*s^2*t^2 + 318*s*t^3 + 
         141*t^4))/(s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> (-2*G^2*Pi^2*(13*s^4 - 3*s^2*t^2 - 
         6*s*t^3 - 3*t^4))/(3*s*t*(s + t)), ts[0, 29] -> 
      (8*G^2*Pi^2*(-8*s^4 + 8*s^3*t + 17*s^2*t^2 + 18*s*t^3 + 9*t^4))/
       (t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 
      (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 35*s^2*t^4 + 
         21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (-5*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (G^2*Pi^2*t^3*(32*s^5 + 135*s^4*t + 270*s^3*t^2 + 270*s^2*t^3 + 
         135*s*t^4 + 27*t^5))/(s^3*(s + t)^3), 
     ts[0, 36] -> (G^2*Pi^2*(s + t)^3*(5*s^5 - 27*t^5))/(s^3*t^3), 
     ts[0, 37] -> (50*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (10*G^2*Pi^2*t^2*(32*s^3 + 111*s^2*t + 111*s*t^2 + 37*t^3))/
       (s^2*(s + t)^2), ts[0, 39] -> (-10*G^2*Pi^2*(s + t)^2*
        (5*s^3 + 37*t^3))/(s^2*t^2), ts[0, 40] -> (-420*G^2*Pi^2*s^2)/
       (s*t + t^2), ts[0, 41] -> (12*G^2*Pi^2*t*(128*s + 93*t))/(s*(s + t)), 
     ts[0, 42] -> (12*G^2*Pi^2*(35*s - 93*t)*(s + t))/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (8*ct10*G^2*Pi^2*s^5)/10395, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*s^4)/1575, ts[0, 46] -> 0, ts[0, 47] -> 0, 
     ts[1, 1] -> (4*G^2*Pi^2*s^5*t^2)/(s + t)^3, 
     ts[1, 2] -> (-4*G^2*Pi^2*s^5*(s + t)^2)/t^3, 
     ts[1, 3] -> (4*G^2*Pi^2*t^2*(s + t)^2*(s^2 + s*t + t^2))/s^2, 
     ts[1, 4] -> (-8*G^2*Pi^2*s^3*(2*s - t)*t)/(s + t)^2, 
     ts[1, 5] -> (8*G^2*Pi^2*s^3*(s + t)*(3*s + t))/t^2, 
     ts[1, 6] -> (24*G^2*Pi^2*t*(s + t)*(2*s^2 + 5*s*t + 5*t^2))/s, 
     ts[1, 7] -> (48*G^2*Pi^2*s^2*(s - 2*t))/(s + t), 
     ts[1, 8] -> (-48*G^2*Pi^2*s^2*(3*s + 2*t))/t, 
     ts[1, 9] -> 48*G^2*Pi^2*(s^2 + 15*s*t + 15*t^2), 
     ts[1, 10] -> 480*G^2*Pi^2*s, ts[1, 11] -> 480*G^2*Pi^2*s, 
     ts[1, 12] -> 480*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> (16*G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2))/
       (t^2*(s + t)^2), ts[1, 17] -> 
      (-16*G^2*Pi^2*(2*s^5 + 4*s^4*t + 7*s^3*t^2 + 7*s^2*t^3 + 4*s*t^4 + 
         t^5))/(s*(s + t)^2), ts[1, 18] -> 
      (-16*G^2*Pi^2*(s^5 - s^2*t^3 - s*t^4 - t^5))/(s*t^2), 
     ts[1, 19] -> (-192*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[1, 20] -> (-64*G^2*Pi^2*(-2*s^3 + 6*s^2*t + 11*s*t^2 + 6*t^3))/
       (t*(s + t)), ts[1, 21] -> (64*G^2*Pi^2*(3*s^3 + 2*s^2*t + 7*s*t^2 + 
         6*t^3))/(t*(s + t)), ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*s*(4*s^2 + s*t + t^2))/(t*(s + t)), 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 
      (-8*G^2*Pi^2*s^5*(s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + 2*t^4))/
       (t^3*(s + t)^3), ts[1, 32] -> 
      (8*G^2*Pi^2*t^3*(5*s^5 + 11*s^4*t + 14*s^3*t^2 + 11*s^2*t^3 + 5*s*t^4 + 
         t^5))/(s^2*(s + t)^3), ts[1, 33] -> 
      (8*G^2*Pi^2*(s + t)^3*(s^5 - s^4*t + s^3*t^2 - s^2*t^3 - t^5))/
       (s^2*t^3), ts[1, 34] -> (16*G^2*Pi^2*s^4*(4*s^2 + 9*s*t + 9*t^2))/
       (t^2*(s + t)^2), ts[1, 35] -> 
      (16*G^2*Pi^2*t*(8*s^4 + 23*s^3*t + 47*s^2*t^2 + 42*s*t^3 + 14*t^4))/
       (s*(s + t)^2), ts[1, 36] -> (-16*G^2*Pi^2*(s + t)*
        (4*s^4 + s^3*t + 5*s^2*t^2 + 14*s*t^3 + 14*t^4))/(s*t^2), 
     ts[1, 37] -> (-480*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[1, 38] -> (96*G^2*Pi^2*t*(16*s + 11*t))/(s + t), 
     ts[1, 39] -> (96*G^2*Pi^2*(5*s - 11*t)*(s + t))/t, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s^5)/525, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^4)/63, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 64*G^2*Pi^2*s^4, ts[8, 2] -> 64*G^2*Pi^2*s^4, 
     ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, 
     ts[8, 44] -> 0, ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 6, 6, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s - 5*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s + t)*(s^2 + 3*s*t + 3*t^2))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 8, 8, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s - 5*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s + t)*(s^2 + 3*s*t + 3*t^2))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 10, 10, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s - 5*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s + t)*(s^2 + 3*s*t + 3*t^2))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*s*(8*s^2 - 3*s*t - 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 64*G^2*Pi^2*s^4, 
     ts[8, 2] -> 64*G^2*Pi^2*s^4, ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 
      (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][8, 8, 8, 8] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*s*(8*s^2 - 3*s*t - 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 64*G^2*Pi^2*s^4, 
     ts[8, 2] -> 64*G^2*Pi^2*s^4, ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 
      (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][10, 10, 10, 10] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*s*(8*s^2 - 3*s*t - 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 64*G^2*Pi^2*s^4, 
     ts[8, 2] -> 64*G^2*Pi^2*s^4, ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 
      (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, -1, -1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (14*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (-2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (210*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (18*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (840*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (-120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^2*(s^6 + 6*s^5*t + 15*s^4*t^2 + 20*s^3*t^3 + 
          15*s^2*t^4 + 6*s*t^5 + 2*t^6))/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2)^2)/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (-2*G^2*Pi^2*s*(25*s^4 + 98*s^3*t + 142*s^2*t^2 + 
         88*s*t^3 + 12*t^4))/(t^2*(s + t)^2), 
     ts[0, 20] -> (2*G^2*Pi^2*t^3*(30*s^2 + 30*s*t + 7*t^2))/(s^2*(s + t)^2), 
     ts[0, 21] -> (2*G^2*Pi^2*(s + t)*(25*s^4 + 2*s^3*t - 2*s^2*t^2 + 
         2*s*t^3 - 7*t^4))/(s^2*t^2), ts[0, 22] -> 
      (-4*G^2*Pi^2*(141*s^4 + 246*s^3*t + 102*s^2*t^2 - 32*s*t^3 + 16*t^4))/
       (s^2*t*(s + t)), ts[0, 23] -> (-180*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 24] -> (4*G^2*Pi^2*(141*s^4 + 318*s^3*t + 210*s^2*t^2 + 62*s*t^3 + 
         45*t^4))/(s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> (2*G^2*Pi^2*(3*s^4 + 6*s^3*t + 3*s^2*t^2 - 
         13*t^4))/(3*s*t*(s + t)), ts[0, 29] -> 
      (8*G^2*Pi^2*(9*s^4 + 18*s^3*t + 17*s^2*t^2 + 8*s*t^3 - 8*t^4))/
       (s^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 
      (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 35*s^2*t^4 + 
         21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (G^2*Pi^2*s^3*(27*s^5 + 135*s^4*t + 270*s^3*t^2 + 
         270*s^2*t^3 + 135*s*t^4 + 32*t^5))/(t^3*(s + t)^3), 
     ts[0, 35] -> (-5*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + 
         t^4))/(s^3*(s + t)^3), ts[0, 36] -> 
      -((G^2*Pi^2*(s + t)^3*(27*s^5 - 5*t^5))/(s^3*t^3)), 
     ts[0, 37] -> (10*G^2*Pi^2*s^2*(37*s^3 + 111*s^2*t + 111*s*t^2 + 32*t^3))/
       (t^2*(s + t)^2), ts[0, 38] -> (50*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/
       (s^2*(s + t)^2), ts[0, 39] -> (-10*G^2*Pi^2*(s + t)^2*
        (37*s^3 + 5*t^3))/(s^2*t^2), ts[0, 40] -> 
      (12*G^2*Pi^2*s*(93*s + 128*t))/(t*(s + t)), 
     ts[0, 41] -> (-420*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 42] -> (-12*G^2*Pi^2*(93*s - 35*t)*(s + t))/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (8*ct10*G^2*Pi^2*t^5)/10395, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*t^4)/1575, ts[0, 46] -> 0, ts[0, 47] -> 0, 
     ts[1, 1] -> (4*G^2*Pi^2*s^2*t^5)/(s + t)^3, 
     ts[1, 2] -> (4*G^2*Pi^2*s^2*(s + t)^2*(s^2 + s*t + t^2))/t^2, 
     ts[1, 3] -> (-4*G^2*Pi^2*t^5*(s + t)^2)/s^3, 
     ts[1, 4] -> (8*G^2*Pi^2*s*(s - 2*t)*t^3)/(s + t)^2, 
     ts[1, 5] -> (24*G^2*Pi^2*s*(s + t)*(5*s^2 + 5*s*t + 2*t^2))/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t^3*(s + t)*(s + 3*t))/s^2, 
     ts[1, 7] -> (-48*G^2*Pi^2*(2*s - t)*t^2)/(s + t), 
     ts[1, 8] -> 48*G^2*Pi^2*(15*s^2 + 15*s*t + t^2), 
     ts[1, 9] -> (-48*G^2*Pi^2*t^2*(2*s + 3*t))/s, 
     ts[1, 10] -> 480*G^2*Pi^2*t, ts[1, 11] -> 480*G^2*Pi^2*t, 
     ts[1, 12] -> 480*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> (-16*G^2*Pi^2*(s^5 + 4*s^4*t + 7*s^3*t^2 + 
         7*s^2*t^3 + 4*s*t^4 + 2*t^5))/(t*(s + t)^2), 
     ts[1, 17] -> (16*G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[1, 18] -> (16*G^2*Pi^2*(s^5 + s^4*t + s^3*t^2 - t^5))/(s^2*t), 
     ts[1, 19] -> (-64*G^2*Pi^2*(6*s^3 + 11*s^2*t + 6*s*t^2 - 2*t^3))/
       (s*(s + t)), ts[1, 20] -> (-192*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[1, 21] -> (64*G^2*Pi^2*(6*s^3 + 7*s^2*t + 2*s*t^2 + 3*t^3))/
       (s*(s + t)), ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*t*(s^2 + s*t + 4*t^2))/(s*(s + t)), 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 
      (8*G^2*Pi^2*s^3*(s^5 + 5*s^4*t + 11*s^3*t^2 + 14*s^2*t^3 + 11*s*t^4 + 
         5*t^5))/(t^2*(s + t)^3), ts[1, 32] -> 
      (-8*G^2*Pi^2*t^5*(2*s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[1, 33] -> (-8*G^2*Pi^2*(s + t)^3*
        (s^5 + s^3*t^2 - s^2*t^3 + s*t^4 - t^5))/(s^3*t^2), 
     ts[1, 34] -> (16*G^2*Pi^2*s*(14*s^4 + 42*s^3*t + 47*s^2*t^2 + 23*s*t^3 + 
         8*t^4))/(t*(s + t)^2), ts[1, 35] -> 
      (16*G^2*Pi^2*t^4*(9*s^2 + 9*s*t + 4*t^2))/(s^2*(s + t)^2), 
     ts[1, 36] -> (-16*G^2*Pi^2*(s + t)*(14*s^4 + 14*s^3*t + 5*s^2*t^2 + 
         s*t^3 + 4*t^4))/(s^2*t), ts[1, 37] -> (96*G^2*Pi^2*s*(11*s + 16*t))/
       (s + t), ts[1, 38] -> (-480*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[1, 39] -> (-96*G^2*Pi^2*(11*s - 5*t)*(s + t))/s, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*t^5)/525, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*t^4)/63, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 64*G^2*Pi^2*t^4, ts[8, 2] -> 64*G^2*Pi^2*t^4, 
     ts[8, 3] -> 64*G^2*Pi^2*t^4, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*t^4*(s^2 + s*t + t^2))/45, 
     ts[8, 44] -> 0, ts[8, 45] -> 32*ct8*G^2*Pi^2*t^4, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[1, -1, -1, 1][4, 4, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (96*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (-32*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s + 2*t)^2*(s^2 - 2*s*t - 2*t^2))/
       (s^2*t*(s + t)), ts[0, 23] -> (-32*G^2*Pi^2*(2*s^2 + 2*s*t + t^2))/
       (s*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*t*(s + t))/(3*s), 
     ts[0, 29] -> (-64*G^2*Pi^2*(s^2 - 6*s*t - 6*t^2))/s^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*(s^6 + 3*s^5*t + 3*s^4*t^2 + 8*s^3*t^3 + 24*s^2*t^4 + 
         24*s*t^5 + 8*t^6))/(s*t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (32*G^2*Pi^2*(5*s^4 + 8*s^3*t - 16*s*t^3 - 8*t^4))/
       (s^2*t*(s + t)), ts[0, 41] -> (-32*G^2*Pi^2*t*(8*s + 3*t))/
       (s*(s + t)), ts[0, 42] -> (-32*G^2*Pi^2*(5*s - 3*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*t^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s*t^2*(s^2 + 2*s*t + 2*t^2))/(s + t)^2, 
     ts[1, 5] -> (8*G^2*Pi^2*s*(s + t)^2*(s^2 + 2*s*t + 2*t^2))/t^2, 
     ts[1, 6] -> (-8*G^2*Pi^2*t^2*(s + t)^2)/s, 
     ts[1, 7] -> (32*G^2*Pi^2*t*(s^2 - s*t + t^2))/(s + t), 
     ts[1, 8] -> (32*G^2*Pi^2*(s + t)*(3*s^2 + 3*s*t + t^2))/t, 
     ts[1, 9] -> 0, ts[1, 10] -> 96*G^2*Pi^2*s, ts[1, 11] -> 96*G^2*Pi^2*s, 
     ts[1, 12] -> 96*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s*(s + 2*t)^2)/(t*(s + t)), 
     ts[1, 20] -> (-32*G^2*Pi^2*t^2)/(s + t), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/t, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*t*(s + t))/s, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (16*G^2*Pi^2*(s^6 + 5*s^5*t + 11*s^4*t^2 + 16*s^3*t^3 + 
         18*s^2*t^4 + 12*s*t^5 + 4*t^6))/(t^2*(s + t)^2), 
     ts[1, 35] -> (-16*G^2*Pi^2*t^2*(2*s^3 + 5*s^2*t + 5*s*t^2 + t^3))/
       (s*(s + t)^2), ts[1, 36] -> (-16*G^2*Pi^2*(s + t)^2*
        (s^3 + 2*s^2*t + 2*s*t^2 - t^3))/(s*t^2), 
     ts[1, 37] -> (32*G^2*Pi^2*(5*s^4 + 12*s^3*t + 4*s^2*t^2 - 16*s*t^3 - 
         8*t^4))/(s*t*(s + t)), ts[1, 38] -> (-32*G^2*Pi^2*(4*s - t)*t)/
       (s + t), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(5*s + t))/t, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*t^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*t^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*t^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*t^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*t^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*t^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[1, 1, -1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (-30*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (-30*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (-30*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^2*(s^6 + 6*s^5*t + 15*s^4*t^2 + 20*s^3*t^3 + 
          15*s^2*t^4 + 6*s*t^5 + 2*t^6))/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^2*(2*s^6 + 6*s^5*t + 15*s^4*t^2 + 
          20*s^3*t^3 + 15*s^2*t^4 + 6*s*t^5 + t^6))/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (-2*G^2*Pi^2*s*(s^4 + 2*s^3*t - 2*s^2*t^2 - 8*s*t^3 - 
         4*t^4))/(t^2*(s + t)^2), ts[0, 20] -> 
      (2*G^2*Pi^2*t*(4*s^4 + 8*s^3*t + 2*s^2*t^2 - 2*s*t^3 - t^4))/
       (s^2*(s + t)^2), ts[0, 21] -> (2*G^2*Pi^2*(s + t)*
        (s^4 + 2*s^3*t - 2*s^2*t^2 + 2*s*t^3 + t^4))/(s^2*t^2), 
     ts[0, 22] -> (12*G^2*Pi^2*(9*s^4 + 14*s^3*t + 30*s^2*t^2 + 32*s*t^3 + 
         16*t^4))/(s^2*t*(s + t)), ts[0, 23] -> 
      (12*G^2*Pi^2*(16*s^4 + 32*s^3*t + 30*s^2*t^2 + 14*s*t^3 + 9*t^4))/
       (s*t^2*(s + t)), ts[0, 24] -> 
      (-12*G^2*Pi^2*(9*s^4 + 22*s^3*t + 42*s^2*t^2 + 22*s*t^3 + 9*t^4))/
       (s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (2*G^2*Pi^2*(s^2 + s*t + t^2)^2)/(s*t*(s + t)), 
     ts[0, 29] -> (48*G^2*Pi^2*(12*s^6 + 36*s^5*t + 31*s^4*t^2 + 2*s^3*t^3 + 
         31*s^2*t^4 + 36*s*t^5 + 12*t^6))/(s^2*t^2*(s + t)^2), 
     ts[0, 30] -> 0, ts[0, 31] -> (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 
         35*s^3*t^3 + 35*s^2*t^4 + 21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (3*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (3*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[0, 36] -> (-3*G^2*Pi^2*(s + t)^4*
        (s^4 - s^3*t + s^2*t^2 - s*t^3 + t^4))/(s^3*t^3), 
     ts[0, 37] -> (-2*G^2*Pi^2*(31*s^6 + 93*s^5*t + 93*s^4*t^2 - 64*s^3*t^3 - 
         192*s^2*t^4 - 192*s*t^5 - 64*t^6))/(s*t^2*(s + t)^2), 
     ts[0, 38] -> (2*G^2*Pi^2*(64*s^6 + 192*s^5*t + 192*s^4*t^2 + 
         64*s^3*t^3 - 93*s^2*t^4 - 93*s*t^5 - 31*t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (2*G^2*Pi^2*(31*s^6 + 93*s^5*t + 93*s^4*t^2 + 126*s^3*t^3 + 
         93*s^2*t^4 + 93*s*t^5 + 31*t^6))/(s^2*t^2*(s + t)), 
     ts[0, 40] -> (12*G^2*Pi^2*(29*s^4 + 64*s^3*t - 128*s*t^3 - 64*t^4))/
       (s^2*t*(s + t)), ts[0, 41] -> 
      (-12*G^2*Pi^2*(64*s^4 + 128*s^3*t - 64*s*t^3 - 29*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> 
      (-12*G^2*Pi^2*(29*s^4 + 52*s^3*t - 18*s^2*t^2 + 52*s*t^3 + 29*t^4))/
       (s*t*(s + t)^2), ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, 
     ts[0, 46] -> (-4*ct6*G^2*Pi^2*s*t*(s + t))/315, ts[0, 47] -> 0, 
     ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, 
     ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, ts[1, 8] -> 0, 
     ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, ts[1, 12] -> 0, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, ts[1, 20] -> 0, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, ts[1, 28] -> 0, 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, 
     ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, ts[1, 44] -> 0, 
     ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, ts[8, 1] -> 0, 
     ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, ts[8, 45] -> 0, 
     ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, -1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (-2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (-2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (18*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (18*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (-120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (-120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2)^2)/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2)^2)/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^4*(s^2 - s*t + t^2)^2)/(s^3*t^3), 
     ts[0, 19] -> (2*G^2*Pi^2*s^3*(7*s^2 + 30*s*t + 30*t^2))/(t^2*(s + t)^2), 
     ts[0, 20] -> (2*G^2*Pi^2*t^3*(30*s^2 + 30*s*t + 7*t^2))/(s^2*(s + t)^2), 
     ts[0, 21] -> (-2*G^2*Pi^2*(s + t)^3*(7*s^2 - 16*s*t + 7*t^2))/(s^2*t^2), 
     ts[0, 22] -> (-180*G^2*Pi^2*s^2)/(s*t + t^2), 
     ts[0, 23] -> (-180*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 24] -> (180*G^2*Pi^2*(s + t)^2)/(s*t), ts[0, 25] -> 0, 
     ts[0, 26] -> 0, ts[0, 27] -> 0, ts[0, 28] -> 
      (2*G^2*Pi^2*(s^2 + s*t + t^2)^2)/(s*t*(s + t)), 
     ts[0, 29] -> 120*G^2*Pi^2, ts[0, 30] -> 0, 
     ts[0, 31] -> (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 
         35*s^2*t^4 + 21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (-5*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (-5*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[0, 36] -> (5*G^2*Pi^2*(s + t)^4*
        (s^4 - s^3*t + s^2*t^2 - s*t^3 + t^4))/(s^3*t^3), 
     ts[0, 37] -> (50*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (50*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[0, 39] -> (-50*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-420*G^2*Pi^2*s^2)/(s*t + t^2), 
     ts[0, 41] -> (-420*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 42] -> (420*G^2*Pi^2*(s + t)^2)/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*t*(s^3 + 2*s^2*t + 2*s*t^2 + t^3))/495, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(s^2 + s*t + t^2)^2)/945, 
     ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/63, ts[0, 47] -> 0, 
     ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, 
     ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, ts[1, 8] -> 0, 
     ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, ts[1, 12] -> 0, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, ts[1, 20] -> 0, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, ts[1, 28] -> 0, 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, 
     ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, ts[1, 44] -> 0, 
     ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, ts[8, 1] -> 0, 
     ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, ts[8, 45] -> 0, 
     ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][4, 4, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
tsRules[-1, -1, 1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (-2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (14*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (18*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (210*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (-120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (840*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2)^2)/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^2*(2*s^6 + 6*s^5*t + 15*s^4*t^2 + 
          20*s^3*t^3 + 15*s^2*t^4 + 6*s*t^5 + t^6))/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (2*G^2*Pi^2*s^3*(7*s^2 + 30*s*t + 30*t^2))/(t^2*(s + t)^2), 
     ts[0, 20] -> (-2*G^2*Pi^2*t*(12*s^4 + 88*s^3*t + 142*s^2*t^2 + 
         98*s*t^3 + 25*t^4))/(s^2*(s + t)^2), 
     ts[0, 21] -> (-2*G^2*Pi^2*(s + t)*(7*s^4 - 2*s^3*t + 2*s^2*t^2 - 
         2*s*t^3 - 25*t^4))/(s^2*t^2), ts[0, 22] -> (-180*G^2*Pi^2*s^2)/
       (s*t + t^2), ts[0, 23] -> (-4*G^2*Pi^2*(16*s^4 - 32*s^3*t + 
         102*s^2*t^2 + 246*s*t^3 + 141*t^4))/(s*t^2*(s + t)), 
     ts[0, 24] -> (4*G^2*Pi^2*(45*s^4 + 62*s^3*t + 210*s^2*t^2 + 318*s*t^3 + 
         141*t^4))/(s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> (-2*G^2*Pi^2*(13*s^4 - 3*s^2*t^2 - 
         6*s*t^3 - 3*t^4))/(3*s*t*(s + t)), ts[0, 29] -> 
      (8*G^2*Pi^2*(-8*s^4 + 8*s^3*t + 17*s^2*t^2 + 18*s*t^3 + 9*t^4))/
       (t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 
      (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 35*s^2*t^4 + 
         21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (-5*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (G^2*Pi^2*t^3*(32*s^5 + 135*s^4*t + 270*s^3*t^2 + 270*s^2*t^3 + 
         135*s*t^4 + 27*t^5))/(s^3*(s + t)^3), 
     ts[0, 36] -> (G^2*Pi^2*(s + t)^3*(5*s^5 - 27*t^5))/(s^3*t^3), 
     ts[0, 37] -> (50*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (10*G^2*Pi^2*t^2*(32*s^3 + 111*s^2*t + 111*s*t^2 + 37*t^3))/
       (s^2*(s + t)^2), ts[0, 39] -> (-10*G^2*Pi^2*(s + t)^2*
        (5*s^3 + 37*t^3))/(s^2*t^2), ts[0, 40] -> (-420*G^2*Pi^2*s^2)/
       (s*t + t^2), ts[0, 41] -> (12*G^2*Pi^2*t*(128*s + 93*t))/(s*(s + t)), 
     ts[0, 42] -> (12*G^2*Pi^2*(35*s - 93*t)*(s + t))/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (8*ct10*G^2*Pi^2*s^5)/10395, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*s^4)/1575, ts[0, 46] -> 0, ts[0, 47] -> 0, 
     ts[1, 1] -> (4*G^2*Pi^2*s^5*t^2)/(s + t)^3, 
     ts[1, 2] -> (-4*G^2*Pi^2*s^5*(s + t)^2)/t^3, 
     ts[1, 3] -> (4*G^2*Pi^2*t^2*(s + t)^2*(s^2 + s*t + t^2))/s^2, 
     ts[1, 4] -> (-8*G^2*Pi^2*s^3*(2*s - t)*t)/(s + t)^2, 
     ts[1, 5] -> (8*G^2*Pi^2*s^3*(s + t)*(3*s + t))/t^2, 
     ts[1, 6] -> (24*G^2*Pi^2*t*(s + t)*(2*s^2 + 5*s*t + 5*t^2))/s, 
     ts[1, 7] -> (48*G^2*Pi^2*s^2*(s - 2*t))/(s + t), 
     ts[1, 8] -> (-48*G^2*Pi^2*s^2*(3*s + 2*t))/t, 
     ts[1, 9] -> 48*G^2*Pi^2*(s^2 + 15*s*t + 15*t^2), 
     ts[1, 10] -> 480*G^2*Pi^2*s, ts[1, 11] -> 480*G^2*Pi^2*s, 
     ts[1, 12] -> 480*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> (16*G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2))/
       (t^2*(s + t)^2), ts[1, 17] -> 
      (-16*G^2*Pi^2*(2*s^5 + 4*s^4*t + 7*s^3*t^2 + 7*s^2*t^3 + 4*s*t^4 + 
         t^5))/(s*(s + t)^2), ts[1, 18] -> 
      (-16*G^2*Pi^2*(s^5 - s^2*t^3 - s*t^4 - t^5))/(s*t^2), 
     ts[1, 19] -> (-192*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[1, 20] -> (-64*G^2*Pi^2*(-2*s^3 + 6*s^2*t + 11*s*t^2 + 6*t^3))/
       (t*(s + t)), ts[1, 21] -> (64*G^2*Pi^2*(3*s^3 + 2*s^2*t + 7*s*t^2 + 
         6*t^3))/(t*(s + t)), ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*s*(4*s^2 + s*t + t^2))/(t*(s + t)), 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 
      (-8*G^2*Pi^2*s^5*(s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + 2*t^4))/
       (t^3*(s + t)^3), ts[1, 32] -> 
      (8*G^2*Pi^2*t^3*(5*s^5 + 11*s^4*t + 14*s^3*t^2 + 11*s^2*t^3 + 5*s*t^4 + 
         t^5))/(s^2*(s + t)^3), ts[1, 33] -> 
      (8*G^2*Pi^2*(s + t)^3*(s^5 - s^4*t + s^3*t^2 - s^2*t^3 - t^5))/
       (s^2*t^3), ts[1, 34] -> (16*G^2*Pi^2*s^4*(4*s^2 + 9*s*t + 9*t^2))/
       (t^2*(s + t)^2), ts[1, 35] -> 
      (16*G^2*Pi^2*t*(8*s^4 + 23*s^3*t + 47*s^2*t^2 + 42*s*t^3 + 14*t^4))/
       (s*(s + t)^2), ts[1, 36] -> (-16*G^2*Pi^2*(s + t)*
        (4*s^4 + s^3*t + 5*s^2*t^2 + 14*s*t^3 + 14*t^4))/(s*t^2), 
     ts[1, 37] -> (-480*G^2*Pi^2*s^3)/(s*t + t^2), 
     ts[1, 38] -> (96*G^2*Pi^2*t*(16*s + 11*t))/(s + t), 
     ts[1, 39] -> (96*G^2*Pi^2*(5*s - 11*t)*(s + t))/t, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s^5)/525, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^4)/63, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 64*G^2*Pi^2*s^4, ts[8, 2] -> 64*G^2*Pi^2*s^4, 
     ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, 
     ts[8, 44] -> 0, ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 6, 6, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s - 5*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s + t)*(s^2 + 3*s*t + 3*t^2))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 8, 8, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s - 5*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s + t)*(s^2 + 3*s*t + 3*t^2))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][4, 10, 10, 4] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (-32*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (96*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2))/(t*(s + t)), 
     ts[0, 23] -> (32*G^2*Pi^2*(2*s + t)^2*(2*s^2 + 2*s*t - t^2))/
       (s*t^2*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*s*(s + t))/(3*t), 
     ts[0, 29] -> (-64*G^2*Pi^2*(-6*s^2 - 6*s*t + t^2))/t^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*(8*s^6 + 24*s^5*t + 24*s^4*t^2 + 8*s^3*t^3 + 
         3*s^2*t^4 + 3*s*t^5 + t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-32*G^2*Pi^2*s*(3*s + 8*t))/(t*(s + t)), 
     ts[0, 41] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 8*s*t^3 - 5*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> (32*G^2*Pi^2*(3*s - 5*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*s^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s^2*t*(2*s^2 + 2*s*t + t^2))/(s + t)^2, 
     ts[1, 5] -> (-8*G^2*Pi^2*s^2*(s + t)^2)/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t*(s + t)^2*(2*s^2 + 2*s*t + t^2))/s^2, 
     ts[1, 7] -> (32*G^2*Pi^2*s*(s^2 - s*t + t^2))/(s + t), ts[1, 8] -> 0, 
     ts[1, 9] -> (32*G^2*Pi^2*(s + t)*(s^2 + 3*s*t + 3*t^2))/s, 
     ts[1, 10] -> 96*G^2*Pi^2*t, ts[1, 11] -> 96*G^2*Pi^2*t, 
     ts[1, 12] -> 96*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s^2)/(s + t), 
     ts[1, 20] -> (-32*G^2*Pi^2*t*(2*s + t)^2)/(s*(s + t)), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/s, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*s*(s + t))/t, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (-16*G^2*Pi^2*s^2*(s^3 + 5*s^2*t + 5*s*t^2 + 2*t^3))/
       (t*(s + t)^2), ts[1, 35] -> (16*G^2*Pi^2*(4*s^6 + 12*s^5*t + 
         18*s^4*t^2 + 16*s^3*t^3 + 11*s^2*t^4 + 5*s*t^5 + t^6))/
       (s^2*(s + t)^2), ts[1, 36] -> (16*G^2*Pi^2*(s + t)^2*
        (s^3 - 2*s^2*t - 2*s*t^2 - t^3))/(s^2*t), 
     ts[1, 37] -> (32*G^2*Pi^2*s*(s - 4*t))/(s + t), 
     ts[1, 38] -> (-32*G^2*Pi^2*(8*s^4 + 16*s^3*t - 4*s^2*t^2 - 12*s*t^3 - 
         5*t^4))/(s*t*(s + t)), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(s + 5*t))/
       s, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s^2*t*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*s^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*s*(8*s^2 - 3*s*t - 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 64*G^2*Pi^2*s^4, 
     ts[8, 2] -> 64*G^2*Pi^2*s^4, ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 
      (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][6, 8, 8, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 256*G^2*Pi^2, 
     ts[0, 14] -> 256*G^2*Pi^2, ts[0, 15] -> 256*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 0, ts[0, 19] -> 0, 
     ts[0, 20] -> -40*G^2*Pi^2*t, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 43*t^2))/t^2, 
     ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*(8*s^2 + 8*s*t + 3*t^2))/(3*t), 
     ts[0, 29] -> (8*G^2*Pi^2*(104*s^2 + 104*s*t + 27*t^2))/t^2, 
     ts[0, 30] -> 0, ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, 
     ts[0, 34] -> 0, ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, 
     ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, ts[0, 39] -> 0, ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - t^2))/t^2, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> (ct10*G^2*Pi^2*t*(-7*s^4 - 14*s^3*t + 
         12*s^2*t^2 + 19*s*t^3 + 100*t^4))/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*(s^4 + 2*s^3*t + 9*s^2*t^2 + 8*s*t^3 + 
         10*t^4))/14175, ts[0, 46] -> (4*ct6*G^2*Pi^2*s*t*(s + t))/135, 
     ts[0, 47] -> (32*ct4*G^2*Pi^2*s*(s + t))/45, ts[1, 1] -> 0, 
     ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, 
     ts[1, 6] -> 0, ts[1, 7] -> 64*G^2*Pi^2*s^2, ts[1, 8] -> 0, 
     ts[1, 9] -> 64*G^2*Pi^2*(s + t)^2, ts[1, 10] -> 512*G^2*Pi^2*t, 
     ts[1, 11] -> 512*G^2*Pi^2*t, ts[1, 12] -> 512*G^2*Pi^2*t, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 16*G^2*Pi^2*(2*s^2 + 2*s*t - t^2), ts[1, 18] -> 0, 
     ts[1, 19] -> 0, ts[1, 20] -> (32*G^2*Pi^2*(-4*s^2 - 4*s*t + 9*t^2))/t, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*(2*s + t)^2)/t, ts[1, 29] -> 0, 
     ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> 0, ts[1, 35] -> 128*G^2*Pi^2*s*(s + t), ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> (-512*G^2*Pi^2*(s^2 + s*t - 2*t^2))/t, 
     ts[1, 39] -> 0, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, 
     ts[1, 43] -> 0, ts[1, 44] -> 
      -(ct10*G^2*Pi^2*t*(49*s^4 + 98*s^3*t - 141*s^2*t^2 - 190*s*t^3 + 
          80*t^4))/14175, ts[1, 45] -> 
      (4*ct8*G^2*Pi^2*(12*s^4 + 24*s^3*t + 53*s^2*t^2 + 41*s*t^3 - 9*t^4))/
       945, ts[1, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/15, 
     ts[1, 47] -> (-32*ct4*G^2*Pi^2*s*(s + t))/3, 
     ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][6, 10, 10, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 256*G^2*Pi^2, 
     ts[0, 14] -> 256*G^2*Pi^2, ts[0, 15] -> 256*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 0, ts[0, 19] -> 0, 
     ts[0, 20] -> -40*G^2*Pi^2*t, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 43*t^2))/t^2, 
     ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*(8*s^2 + 8*s*t + 3*t^2))/(3*t), 
     ts[0, 29] -> (8*G^2*Pi^2*(104*s^2 + 104*s*t + 27*t^2))/t^2, 
     ts[0, 30] -> 0, ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, 
     ts[0, 34] -> 0, ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, 
     ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, ts[0, 39] -> 0, ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - t^2))/t^2, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> (ct10*G^2*Pi^2*t*(-7*s^4 - 14*s^3*t + 
         12*s^2*t^2 + 19*s*t^3 + 100*t^4))/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*(s^4 + 2*s^3*t + 9*s^2*t^2 + 8*s*t^3 + 
         10*t^4))/14175, ts[0, 46] -> (4*ct6*G^2*Pi^2*s*t*(s + t))/135, 
     ts[0, 47] -> (32*ct4*G^2*Pi^2*s*(s + t))/45, ts[1, 1] -> 0, 
     ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, 
     ts[1, 6] -> 0, ts[1, 7] -> 64*G^2*Pi^2*s^2, ts[1, 8] -> 0, 
     ts[1, 9] -> 64*G^2*Pi^2*(s + t)^2, ts[1, 10] -> 512*G^2*Pi^2*t, 
     ts[1, 11] -> 512*G^2*Pi^2*t, ts[1, 12] -> 512*G^2*Pi^2*t, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 16*G^2*Pi^2*(2*s^2 + 2*s*t - t^2), ts[1, 18] -> 0, 
     ts[1, 19] -> 0, ts[1, 20] -> (32*G^2*Pi^2*(-4*s^2 - 4*s*t + 9*t^2))/t, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*(2*s + t)^2)/t, ts[1, 29] -> 0, 
     ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> 0, ts[1, 35] -> 128*G^2*Pi^2*s*(s + t), ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> (-512*G^2*Pi^2*(s^2 + s*t - 2*t^2))/t, 
     ts[1, 39] -> 0, ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, 
     ts[1, 43] -> 0, ts[1, 44] -> 
      -(ct10*G^2*Pi^2*t*(49*s^4 + 98*s^3*t - 141*s^2*t^2 - 190*s*t^3 + 
          80*t^4))/14175, ts[1, 45] -> 
      (4*ct8*G^2*Pi^2*(12*s^4 + 24*s^3*t + 53*s^2*t^2 + 41*s*t^3 - 9*t^4))/
       945, ts[1, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/15, 
     ts[1, 47] -> (-32*ct4*G^2*Pi^2*s*(s + t))/3, 
     ts[8, 1] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*s^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*s^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*s^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][8, 8, 8, 8] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*s*(8*s^2 - 3*s*t - 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 64*G^2*Pi^2*s^4, 
     ts[8, 2] -> 64*G^2*Pi^2*s^4, ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 
      (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[-1, -1, 1, 1][10, 10, 10, 10] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 1536*G^2*Pi^2, 
     ts[0, 14] -> 1536*G^2*Pi^2, ts[0, 15] -> 1536*G^2*Pi^2, ts[0, 16] -> 0, 
     ts[0, 17] -> 2*G^2*Pi^2*t^2, ts[0, 18] -> 2*G^2*Pi^2*(s + t)^2, 
     ts[0, 19] -> 0, ts[0, 20] -> -40*G^2*Pi^2*t, 
     ts[0, 21] -> 40*G^2*Pi^2*(s + t), ts[0, 22] -> 0, 
     ts[0, 23] -> (8*G^2*Pi^2*(72*s^2 + 72*s*t + 59*t^2))/t^2, 
     ts[0, 24] -> (8*G^2*Pi^2*(59*s^2 + 46*s*t + 59*t^2))/(s + t)^2, 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-4*G^2*Pi^2*s*(8*s^2 - 3*s*t - 3*t^2))/(3*t*(s + t)), 
     ts[0, 29] -> (16*G^2*Pi^2*(52*s^4 + 156*s^3*t + 167*s^2*t^2 + 22*s*t^3 + 
         11*t^4))/(t^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 0, 
     ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, ts[0, 35] -> 0, 
     ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> (256*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 39] -> (256*G^2*Pi^2*s*t)/(s + t), ts[0, 40] -> 0, 
     ts[0, 41] -> (-512*G^2*Pi^2*(s^2 + s*t - 3*t^2))/t^2, 
     ts[0, 42] -> (512*G^2*Pi^2*(3*s^2 + 7*s*t + 3*t^2))/(s + t)^2, 
     ts[0, 43] -> 0, ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*(60*s^4 + 308*s^3*t + 
         603*s^2*t^2 + 590*s*t^3 + 295*t^4))/155925, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(3*s^4 + 9*s^3*t + 14*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/4725, ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/315, 
     ts[0, 47] -> (64*ct4*G^2*Pi^2*s^2)/45, ts[1, 1] -> 0, ts[1, 2] -> 0, 
     ts[1, 3] -> 0, ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, 
     ts[1, 7] -> 128*G^2*Pi^2*s^2, ts[1, 8] -> 128*G^2*Pi^2*s^2, 
     ts[1, 9] -> 128*G^2*Pi^2*(s^2 + 2*s*t + 2*t^2), 
     ts[1, 10] -> -1536*G^2*Pi^2*s, ts[1, 11] -> -1536*G^2*Pi^2*s, 
     ts[1, 12] -> -1536*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 32*G^2*Pi^2*s*(s + t), 
     ts[1, 18] -> -32*G^2*Pi^2*s*t, ts[1, 19] -> 0, 
     ts[1, 20] -> (-64*G^2*Pi^2*s*(2*s + 9*t))/t, 
     ts[1, 21] -> (-64*G^2*Pi^2*s*(7*s + 9*t))/(s + t), ts[1, 22] -> 0, 
     ts[1, 23] -> 0, ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, 
     ts[1, 27] -> 0, ts[1, 28] -> (128*G^2*Pi^2*s*(s^2 - s*t - t^2))/
       (t*(s + t)), ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, 
     ts[1, 35] -> 128*G^2*Pi^2*s^2, ts[1, 36] -> 128*G^2*Pi^2*s^2, 
     ts[1, 37] -> 0, ts[1, 38] -> (512*G^2*Pi^2*(-s^2 - 3*s*t + t^2))/t, 
     ts[1, 39] -> (-512*G^2*Pi^2*(3*s^2 + 5*s*t + t^2))/(s + t), 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*s*(-27*s^4 - 42*s^3*t + 118*s^2*t^2 + 
         320*s*t^3 + 160*t^4))/14175, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*s^2*(5*s^2 + 3*s*t + 3*t^2))/315, ts[1, 46] -> 0, 
     ts[1, 47] -> (-64*ct4*G^2*Pi^2*s^2)/3, ts[8, 1] -> 64*G^2*Pi^2*s^4, 
     ts[8, 2] -> 64*G^2*Pi^2*s^4, ts[8, 3] -> 64*G^2*Pi^2*s^4, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 
      (4*ct12*G^2*Pi^2*s^4*(s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*s^4, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, -1, -1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (14*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (-2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (210*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (18*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (840*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (-120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^2*(s^6 + 6*s^5*t + 15*s^4*t^2 + 20*s^3*t^3 + 
          15*s^2*t^4 + 6*s*t^5 + 2*t^6))/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2)^2)/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (-2*G^2*Pi^2*s*(25*s^4 + 98*s^3*t + 142*s^2*t^2 + 
         88*s*t^3 + 12*t^4))/(t^2*(s + t)^2), 
     ts[0, 20] -> (2*G^2*Pi^2*t^3*(30*s^2 + 30*s*t + 7*t^2))/(s^2*(s + t)^2), 
     ts[0, 21] -> (2*G^2*Pi^2*(s + t)*(25*s^4 + 2*s^3*t - 2*s^2*t^2 + 
         2*s*t^3 - 7*t^4))/(s^2*t^2), ts[0, 22] -> 
      (-4*G^2*Pi^2*(141*s^4 + 246*s^3*t + 102*s^2*t^2 - 32*s*t^3 + 16*t^4))/
       (s^2*t*(s + t)), ts[0, 23] -> (-180*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 24] -> (4*G^2*Pi^2*(141*s^4 + 318*s^3*t + 210*s^2*t^2 + 62*s*t^3 + 
         45*t^4))/(s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> (2*G^2*Pi^2*(3*s^4 + 6*s^3*t + 3*s^2*t^2 - 
         13*t^4))/(3*s*t*(s + t)), ts[0, 29] -> 
      (8*G^2*Pi^2*(9*s^4 + 18*s^3*t + 17*s^2*t^2 + 8*s*t^3 - 8*t^4))/
       (s^2*(s + t)^2), ts[0, 30] -> 0, ts[0, 31] -> 
      (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 35*s^2*t^4 + 
         21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (G^2*Pi^2*s^3*(27*s^5 + 135*s^4*t + 270*s^3*t^2 + 
         270*s^2*t^3 + 135*s*t^4 + 32*t^5))/(t^3*(s + t)^3), 
     ts[0, 35] -> (-5*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + 
         t^4))/(s^3*(s + t)^3), ts[0, 36] -> 
      -((G^2*Pi^2*(s + t)^3*(27*s^5 - 5*t^5))/(s^3*t^3)), 
     ts[0, 37] -> (10*G^2*Pi^2*s^2*(37*s^3 + 111*s^2*t + 111*s*t^2 + 32*t^3))/
       (t^2*(s + t)^2), ts[0, 38] -> (50*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/
       (s^2*(s + t)^2), ts[0, 39] -> (-10*G^2*Pi^2*(s + t)^2*
        (37*s^3 + 5*t^3))/(s^2*t^2), ts[0, 40] -> 
      (12*G^2*Pi^2*s*(93*s + 128*t))/(t*(s + t)), 
     ts[0, 41] -> (-420*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 42] -> (-12*G^2*Pi^2*(93*s - 35*t)*(s + t))/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (8*ct10*G^2*Pi^2*t^5)/10395, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*t^4)/1575, ts[0, 46] -> 0, ts[0, 47] -> 0, 
     ts[1, 1] -> (4*G^2*Pi^2*s^2*t^5)/(s + t)^3, 
     ts[1, 2] -> (4*G^2*Pi^2*s^2*(s + t)^2*(s^2 + s*t + t^2))/t^2, 
     ts[1, 3] -> (-4*G^2*Pi^2*t^5*(s + t)^2)/s^3, 
     ts[1, 4] -> (8*G^2*Pi^2*s*(s - 2*t)*t^3)/(s + t)^2, 
     ts[1, 5] -> (24*G^2*Pi^2*s*(s + t)*(5*s^2 + 5*s*t + 2*t^2))/t, 
     ts[1, 6] -> (8*G^2*Pi^2*t^3*(s + t)*(s + 3*t))/s^2, 
     ts[1, 7] -> (-48*G^2*Pi^2*(2*s - t)*t^2)/(s + t), 
     ts[1, 8] -> 48*G^2*Pi^2*(15*s^2 + 15*s*t + t^2), 
     ts[1, 9] -> (-48*G^2*Pi^2*t^2*(2*s + 3*t))/s, 
     ts[1, 10] -> 480*G^2*Pi^2*t, ts[1, 11] -> 480*G^2*Pi^2*t, 
     ts[1, 12] -> 480*G^2*Pi^2*t, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> (-16*G^2*Pi^2*(s^5 + 4*s^4*t + 7*s^3*t^2 + 
         7*s^2*t^3 + 4*s*t^4 + 2*t^5))/(t*(s + t)^2), 
     ts[1, 17] -> (16*G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[1, 18] -> (16*G^2*Pi^2*(s^5 + s^4*t + s^3*t^2 - t^5))/(s^2*t), 
     ts[1, 19] -> (-64*G^2*Pi^2*(6*s^3 + 11*s^2*t + 6*s*t^2 - 2*t^3))/
       (s*(s + t)), ts[1, 20] -> (-192*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[1, 21] -> (64*G^2*Pi^2*(6*s^3 + 7*s^2*t + 2*s*t^2 + 3*t^3))/
       (s*(s + t)), ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (32*G^2*Pi^2*t*(s^2 + s*t + 4*t^2))/(s*(s + t)), 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 
      (8*G^2*Pi^2*s^3*(s^5 + 5*s^4*t + 11*s^3*t^2 + 14*s^2*t^3 + 11*s*t^4 + 
         5*t^5))/(t^2*(s + t)^3), ts[1, 32] -> 
      (-8*G^2*Pi^2*t^5*(2*s^4 + 4*s^3*t + 6*s^2*t^2 + 4*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[1, 33] -> (-8*G^2*Pi^2*(s + t)^3*
        (s^5 + s^3*t^2 - s^2*t^3 + s*t^4 - t^5))/(s^3*t^2), 
     ts[1, 34] -> (16*G^2*Pi^2*s*(14*s^4 + 42*s^3*t + 47*s^2*t^2 + 23*s*t^3 + 
         8*t^4))/(t*(s + t)^2), ts[1, 35] -> 
      (16*G^2*Pi^2*t^4*(9*s^2 + 9*s*t + 4*t^2))/(s^2*(s + t)^2), 
     ts[1, 36] -> (-16*G^2*Pi^2*(s + t)*(14*s^4 + 14*s^3*t + 5*s^2*t^2 + 
         s*t^3 + 4*t^4))/(s^2*t), ts[1, 37] -> (96*G^2*Pi^2*s*(11*s + 16*t))/
       (s + t), ts[1, 38] -> (-480*G^2*Pi^2*t^3)/(s^2 + s*t), 
     ts[1, 39] -> (-96*G^2*Pi^2*(11*s - 5*t)*(s + t))/s, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> (2*ct10*G^2*Pi^2*t^5)/525, ts[1, 45] -> 
      (8*ct8*G^2*Pi^2*t^4)/63, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 64*G^2*Pi^2*t^4, ts[8, 2] -> 64*G^2*Pi^2*t^4, 
     ts[8, 3] -> 64*G^2*Pi^2*t^4, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*t^4*(s^2 + s*t + t^2))/45, 
     ts[8, 44] -> 0, ts[8, 45] -> 32*ct8*G^2*Pi^2*t^4, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[1, -1, -1, 1][4, 4, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> (8*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (8*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (8*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (96*G^2*Pi^2*s*t)/(s + t), ts[0, 11] -> 
      (96*G^2*Pi^2*s*(s + t))/t, ts[0, 12] -> (-32*G^2*Pi^2*t*(s + t))/s, 
     ts[0, 13] -> 96*G^2*Pi^2, ts[0, 14] -> 96*G^2*Pi^2, 
     ts[0, 15] -> 96*G^2*Pi^2, ts[0, 16] -> 0, ts[0, 17] -> 0, 
     ts[0, 18] -> 0, ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, 
     ts[0, 22] -> (-32*G^2*Pi^2*(s + 2*t)^2*(s^2 - 2*s*t - 2*t^2))/
       (s^2*t*(s + t)), ts[0, 23] -> (-32*G^2*Pi^2*(2*s^2 + 2*s*t + t^2))/
       (s*(s + t)), ts[0, 24] -> (32*G^2*Pi^2*(s^2 + t^2))/(s*t), 
     ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (-32*G^2*Pi^2*t*(s + t))/(3*s), 
     ts[0, 29] -> (-64*G^2*Pi^2*(s^2 - 6*s*t - 6*t^2))/s^2, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 
      (16*G^2*Pi^2*(s^6 + 3*s^5*t + 3*s^4*t^2 + 8*s^3*t^3 + 24*s^2*t^4 + 
         24*s*t^5 + 8*t^6))/(s*t^2*(s + t)^2), 
     ts[0, 38] -> (16*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[0, 39] -> (-16*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (32*G^2*Pi^2*(5*s^4 + 8*s^3*t - 16*s*t^3 - 8*t^4))/
       (s^2*t*(s + t)), ts[0, 41] -> (-32*G^2*Pi^2*t*(8*s + 3*t))/
       (s*(s + t)), ts[0, 42] -> (-32*G^2*Pi^2*(5*s - 3*t)*(s + t))/(s*t), 
     ts[0, 43] -> 0, ts[0, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/155925, 
     ts[0, 45] -> (8*ct8*G^2*Pi^2*t^2*(s + t)^2)/14175, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> (8*G^2*Pi^2*s*t^2*(s^2 + 2*s*t + 2*t^2))/(s + t)^2, 
     ts[1, 5] -> (8*G^2*Pi^2*s*(s + t)^2*(s^2 + 2*s*t + 2*t^2))/t^2, 
     ts[1, 6] -> (-8*G^2*Pi^2*t^2*(s + t)^2)/s, 
     ts[1, 7] -> (32*G^2*Pi^2*t*(s^2 - s*t + t^2))/(s + t), 
     ts[1, 8] -> (32*G^2*Pi^2*(s + t)*(3*s^2 + 3*s*t + t^2))/t, 
     ts[1, 9] -> 0, ts[1, 10] -> 96*G^2*Pi^2*s, ts[1, 11] -> 96*G^2*Pi^2*s, 
     ts[1, 12] -> 96*G^2*Pi^2*s, ts[1, 13] -> 0, ts[1, 14] -> 0, 
     ts[1, 15] -> 0, ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, 
     ts[1, 19] -> (-32*G^2*Pi^2*s*(s + 2*t)^2)/(t*(s + t)), 
     ts[1, 20] -> (-32*G^2*Pi^2*t^2)/(s + t), 
     ts[1, 21] -> (32*G^2*Pi^2*(s + t)^2)/t, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> (128*G^2*Pi^2*t*(s + t))/s, ts[1, 29] -> 0, ts[1, 30] -> 0, 
     ts[1, 31] -> 0, ts[1, 32] -> 0, ts[1, 33] -> 0, 
     ts[1, 34] -> (16*G^2*Pi^2*(s^6 + 5*s^5*t + 11*s^4*t^2 + 16*s^3*t^3 + 
         18*s^2*t^4 + 12*s*t^5 + 4*t^6))/(t^2*(s + t)^2), 
     ts[1, 35] -> (-16*G^2*Pi^2*t^2*(2*s^3 + 5*s^2*t + 5*s*t^2 + t^3))/
       (s*(s + t)^2), ts[1, 36] -> (-16*G^2*Pi^2*(s + t)^2*
        (s^3 + 2*s^2*t + 2*s*t^2 - t^3))/(s*t^2), 
     ts[1, 37] -> (32*G^2*Pi^2*(5*s^4 + 12*s^3*t + 4*s^2*t^2 - 16*s*t^3 - 
         8*t^4))/(s*t*(s + t)), ts[1, 38] -> (-32*G^2*Pi^2*(4*s - t)*t)/
       (s + t), ts[1, 39] -> (-32*G^2*Pi^2*(s + t)*(5*s + t))/t, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> -(ct10*G^2*Pi^2*s*t^2*(s + t)^2)/2025, 
     ts[1, 45] -> (16*ct8*G^2*Pi^2*t^2*(s + t)^2)/315, ts[1, 46] -> 0, 
     ts[1, 47] -> 0, ts[8, 1] -> 64*G^2*Pi^2*t^2*(s + t)^2, 
     ts[8, 2] -> 64*G^2*Pi^2*t^2*(s + t)^2, 
     ts[8, 3] -> 64*G^2*Pi^2*t^2*(s + t)^2, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> (4*ct12*G^2*Pi^2*t^2*(s + t)^2*
        (s^2 + s*t + t^2))/45, ts[8, 44] -> 0, 
     ts[8, 45] -> 32*ct8*G^2*Pi^2*t^2*(s + t)^2, ts[8, 46] -> 0, 
     ts[8, 47] -> 0}
 
tsRules[1, 1, -1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (-30*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (-30*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (-30*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^2*(s^6 + 6*s^5*t + 15*s^4*t^2 + 20*s^3*t^3 + 
          15*s^2*t^4 + 6*s*t^5 + 2*t^6))/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^2*(2*s^6 + 6*s^5*t + 15*s^4*t^2 + 
          20*s^3*t^3 + 15*s^2*t^4 + 6*s*t^5 + t^6))/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^2*(s^6 + t^6))/(s^3*t^3), 
     ts[0, 19] -> (-2*G^2*Pi^2*s*(s^4 + 2*s^3*t - 2*s^2*t^2 - 8*s*t^3 - 
         4*t^4))/(t^2*(s + t)^2), ts[0, 20] -> 
      (2*G^2*Pi^2*t*(4*s^4 + 8*s^3*t + 2*s^2*t^2 - 2*s*t^3 - t^4))/
       (s^2*(s + t)^2), ts[0, 21] -> (2*G^2*Pi^2*(s + t)*
        (s^4 + 2*s^3*t - 2*s^2*t^2 + 2*s*t^3 + t^4))/(s^2*t^2), 
     ts[0, 22] -> (12*G^2*Pi^2*(9*s^4 + 14*s^3*t + 30*s^2*t^2 + 32*s*t^3 + 
         16*t^4))/(s^2*t*(s + t)), ts[0, 23] -> 
      (12*G^2*Pi^2*(16*s^4 + 32*s^3*t + 30*s^2*t^2 + 14*s*t^3 + 9*t^4))/
       (s*t^2*(s + t)), ts[0, 24] -> 
      (-12*G^2*Pi^2*(9*s^4 + 22*s^3*t + 42*s^2*t^2 + 22*s*t^3 + 9*t^4))/
       (s*t*(s + t)^2), ts[0, 25] -> 0, ts[0, 26] -> 0, ts[0, 27] -> 0, 
     ts[0, 28] -> (2*G^2*Pi^2*(s^2 + s*t + t^2)^2)/(s*t*(s + t)), 
     ts[0, 29] -> (48*G^2*Pi^2*(12*s^6 + 36*s^5*t + 31*s^4*t^2 + 2*s^3*t^3 + 
         31*s^2*t^4 + 36*s*t^5 + 12*t^6))/(s^2*t^2*(s + t)^2), 
     ts[0, 30] -> 0, ts[0, 31] -> (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 
         35*s^3*t^3 + 35*s^2*t^4 + 21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (3*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (3*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[0, 36] -> (-3*G^2*Pi^2*(s + t)^4*
        (s^4 - s^3*t + s^2*t^2 - s*t^3 + t^4))/(s^3*t^3), 
     ts[0, 37] -> (-2*G^2*Pi^2*(31*s^6 + 93*s^5*t + 93*s^4*t^2 - 64*s^3*t^3 - 
         192*s^2*t^4 - 192*s*t^5 - 64*t^6))/(s*t^2*(s + t)^2), 
     ts[0, 38] -> (2*G^2*Pi^2*(64*s^6 + 192*s^5*t + 192*s^4*t^2 + 
         64*s^3*t^3 - 93*s^2*t^4 - 93*s*t^5 - 31*t^6))/(s^2*t*(s + t)^2), 
     ts[0, 39] -> (2*G^2*Pi^2*(31*s^6 + 93*s^5*t + 93*s^4*t^2 + 126*s^3*t^3 + 
         93*s^2*t^4 + 93*s*t^5 + 31*t^6))/(s^2*t^2*(s + t)), 
     ts[0, 40] -> (12*G^2*Pi^2*(29*s^4 + 64*s^3*t - 128*s*t^3 - 64*t^4))/
       (s^2*t*(s + t)), ts[0, 41] -> 
      (-12*G^2*Pi^2*(64*s^4 + 128*s^3*t - 64*s*t^3 - 29*t^4))/
       (s*t^2*(s + t)), ts[0, 42] -> 
      (-12*G^2*Pi^2*(29*s^4 + 52*s^3*t - 18*s^2*t^2 + 52*s*t^3 + 29*t^4))/
       (s*t*(s + t)^2), ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, 
     ts[0, 46] -> (-4*ct6*G^2*Pi^2*s*t*(s + t))/315, ts[0, 47] -> 0, 
     ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, 
     ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, ts[1, 8] -> 0, 
     ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, ts[1, 12] -> 0, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, ts[1, 20] -> 0, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, ts[1, 28] -> 0, 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, 
     ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, ts[1, 44] -> 0, 
     ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, ts[8, 1] -> 0, 
     ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, ts[8, 45] -> 0, 
     ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, -1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][4, 4, 4, 4] = 
    {ts[0, 1] -> (G^2*Pi^2*s^4*t^4)/(4*(s + t)^4), 
     ts[0, 2] -> (G^2*Pi^2*s^4*(s + t)^4)/(4*t^4), 
     ts[0, 3] -> (G^2*Pi^2*t^4*(s + t)^4)/(4*s^4), 
     ts[0, 4] -> (-2*G^2*Pi^2*s^3*t^3)/(s + t)^3, 
     ts[0, 5] -> (-2*G^2*Pi^2*s^3*(s + t)^3)/t^3, 
     ts[0, 6] -> (-2*G^2*Pi^2*t^3*(s + t)^3)/s^3, 
     ts[0, 7] -> (18*G^2*Pi^2*s^2*t^2)/(s + t)^2, 
     ts[0, 8] -> (18*G^2*Pi^2*s^2*(s + t)^2)/t^2, 
     ts[0, 9] -> (18*G^2*Pi^2*t^2*(s + t)^2)/s^2, 
     ts[0, 10] -> (-120*G^2*Pi^2*s*t)/(s + t), 
     ts[0, 11] -> (-120*G^2*Pi^2*s*(s + t))/t, 
     ts[0, 12] -> (-120*G^2*Pi^2*t*(s + t))/s, ts[0, 13] -> 420*G^2*Pi^2, 
     ts[0, 14] -> 420*G^2*Pi^2, ts[0, 15] -> 420*G^2*Pi^2, 
     ts[0, 16] -> -((G^2*Pi^2*s^4*(s^2 + 3*s*t + 3*t^2)^2)/(t^3*(s + t)^3)), 
     ts[0, 17] -> -((G^2*Pi^2*t^4*(3*s^2 + 3*s*t + t^2)^2)/(s^3*(s + t)^3)), 
     ts[0, 18] -> (G^2*Pi^2*(s + t)^4*(s^2 - s*t + t^2)^2)/(s^3*t^3), 
     ts[0, 19] -> (2*G^2*Pi^2*s^3*(7*s^2 + 30*s*t + 30*t^2))/(t^2*(s + t)^2), 
     ts[0, 20] -> (2*G^2*Pi^2*t^3*(30*s^2 + 30*s*t + 7*t^2))/(s^2*(s + t)^2), 
     ts[0, 21] -> (-2*G^2*Pi^2*(s + t)^3*(7*s^2 - 16*s*t + 7*t^2))/(s^2*t^2), 
     ts[0, 22] -> (-180*G^2*Pi^2*s^2)/(s*t + t^2), 
     ts[0, 23] -> (-180*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 24] -> (180*G^2*Pi^2*(s + t)^2)/(s*t), ts[0, 25] -> 0, 
     ts[0, 26] -> 0, ts[0, 27] -> 0, ts[0, 28] -> 
      (2*G^2*Pi^2*(s^2 + s*t + t^2)^2)/(s*t*(s + t)), 
     ts[0, 29] -> 120*G^2*Pi^2, ts[0, 30] -> 0, 
     ts[0, 31] -> (G^2*Pi^2*s^5*(s^6 + 7*s^5*t + 21*s^4*t^2 + 35*s^3*t^3 + 
         35*s^2*t^4 + 21*s*t^5 + 7*t^6))/(2*t^4*(s + t)^4), 
     ts[0, 32] -> (G^2*Pi^2*t^5*(7*s^6 + 21*s^5*t + 35*s^4*t^2 + 35*s^3*t^3 + 
         21*s^2*t^4 + 7*s*t^5 + t^6))/(2*s^4*(s + t)^4), 
     ts[0, 33] -> -(G^2*Pi^2*(s + t)^5*(s^6 - s^5*t + s^4*t^2 - s^3*t^3 + 
          s^2*t^4 - s*t^5 + t^6))/(2*s^4*t^4), 
     ts[0, 34] -> (-5*G^2*Pi^2*s^4*(s^4 + 5*s^3*t + 10*s^2*t^2 + 10*s*t^3 + 
         5*t^4))/(t^3*(s + t)^3), ts[0, 35] -> 
      (-5*G^2*Pi^2*t^4*(5*s^4 + 10*s^3*t + 10*s^2*t^2 + 5*s*t^3 + t^4))/
       (s^3*(s + t)^3), ts[0, 36] -> (5*G^2*Pi^2*(s + t)^4*
        (s^4 - s^3*t + s^2*t^2 - s*t^3 + t^4))/(s^3*t^3), 
     ts[0, 37] -> (50*G^2*Pi^2*s^3*(s^2 + 3*s*t + 3*t^2))/(t^2*(s + t)^2), 
     ts[0, 38] -> (50*G^2*Pi^2*t^3*(3*s^2 + 3*s*t + t^2))/(s^2*(s + t)^2), 
     ts[0, 39] -> (-50*G^2*Pi^2*(s + t)^3*(s^2 - s*t + t^2))/(s^2*t^2), 
     ts[0, 40] -> (-420*G^2*Pi^2*s^2)/(s*t + t^2), 
     ts[0, 41] -> (-420*G^2*Pi^2*t^2)/(s^2 + s*t), 
     ts[0, 42] -> (420*G^2*Pi^2*(s + t)^2)/(s*t), ts[0, 43] -> 0, 
     ts[0, 44] -> (-2*ct10*G^2*Pi^2*s*t*(s^3 + 2*s^2*t + 2*s*t^2 + t^3))/495, 
     ts[0, 45] -> (16*ct8*G^2*Pi^2*(s^2 + s*t + t^2)^2)/945, 
     ts[0, 46] -> (-8*ct6*G^2*Pi^2*s*t*(s + t))/63, ts[0, 47] -> 0, 
     ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, ts[1, 4] -> 0, 
     ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, ts[1, 8] -> 0, 
     ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, ts[1, 12] -> 0, 
     ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, ts[1, 16] -> 0, 
     ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, ts[1, 20] -> 0, 
     ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, ts[1, 24] -> 0, 
     ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, ts[1, 28] -> 0, 
     ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, ts[1, 32] -> 0, 
     ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, ts[1, 36] -> 0, 
     ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, ts[1, 40] -> 0, 
     ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, ts[1, 44] -> 0, 
     ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, ts[8, 1] -> 0, 
     ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, ts[8, 5] -> 0, 
     ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, ts[8, 9] -> 0, 
     ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, ts[8, 13] -> 0, 
     ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, ts[8, 17] -> 0, 
     ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, ts[8, 21] -> 0, 
     ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, ts[8, 25] -> 0, 
     ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, ts[8, 29] -> 0, 
     ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, ts[8, 33] -> 0, 
     ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, ts[8, 37] -> 0, 
     ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, ts[8, 41] -> 0, 
     ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, ts[8, 45] -> 0, 
     ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][4, 4, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 
tsRules[1, 1, 1, 1][6, 6, 6, 6] = {ts[0, 1] -> 0, ts[0, 2] -> 0, 
     ts[0, 3] -> 0, ts[0, 4] -> 0, ts[0, 5] -> 0, ts[0, 6] -> 0, 
     ts[0, 7] -> 0, ts[0, 8] -> 0, ts[0, 9] -> 0, ts[0, 10] -> 0, 
     ts[0, 11] -> 0, ts[0, 12] -> 0, ts[0, 13] -> 0, ts[0, 14] -> 0, 
     ts[0, 15] -> 0, ts[0, 16] -> 0, ts[0, 17] -> 0, ts[0, 18] -> 0, 
     ts[0, 19] -> 0, ts[0, 20] -> 0, ts[0, 21] -> 0, ts[0, 22] -> 0, 
     ts[0, 23] -> 0, ts[0, 24] -> 0, ts[0, 25] -> 0, ts[0, 26] -> 0, 
     ts[0, 27] -> 0, ts[0, 28] -> 0, ts[0, 29] -> 0, ts[0, 30] -> 0, 
     ts[0, 31] -> 0, ts[0, 32] -> 0, ts[0, 33] -> 0, ts[0, 34] -> 0, 
     ts[0, 35] -> 0, ts[0, 36] -> 0, ts[0, 37] -> 0, ts[0, 38] -> 0, 
     ts[0, 39] -> 0, ts[0, 40] -> 0, ts[0, 41] -> 0, ts[0, 42] -> 0, 
     ts[0, 43] -> 0, ts[0, 44] -> 0, ts[0, 45] -> 0, ts[0, 46] -> 0, 
     ts[0, 47] -> 0, ts[1, 1] -> 0, ts[1, 2] -> 0, ts[1, 3] -> 0, 
     ts[1, 4] -> 0, ts[1, 5] -> 0, ts[1, 6] -> 0, ts[1, 7] -> 0, 
     ts[1, 8] -> 0, ts[1, 9] -> 0, ts[1, 10] -> 0, ts[1, 11] -> 0, 
     ts[1, 12] -> 0, ts[1, 13] -> 0, ts[1, 14] -> 0, ts[1, 15] -> 0, 
     ts[1, 16] -> 0, ts[1, 17] -> 0, ts[1, 18] -> 0, ts[1, 19] -> 0, 
     ts[1, 20] -> 0, ts[1, 21] -> 0, ts[1, 22] -> 0, ts[1, 23] -> 0, 
     ts[1, 24] -> 0, ts[1, 25] -> 0, ts[1, 26] -> 0, ts[1, 27] -> 0, 
     ts[1, 28] -> 0, ts[1, 29] -> 0, ts[1, 30] -> 0, ts[1, 31] -> 0, 
     ts[1, 32] -> 0, ts[1, 33] -> 0, ts[1, 34] -> 0, ts[1, 35] -> 0, 
     ts[1, 36] -> 0, ts[1, 37] -> 0, ts[1, 38] -> 0, ts[1, 39] -> 0, 
     ts[1, 40] -> 0, ts[1, 41] -> 0, ts[1, 42] -> 0, ts[1, 43] -> 0, 
     ts[1, 44] -> 0, ts[1, 45] -> 0, ts[1, 46] -> 0, ts[1, 47] -> 0, 
     ts[8, 1] -> 0, ts[8, 2] -> 0, ts[8, 3] -> 0, ts[8, 4] -> 0, 
     ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
     ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
     ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
     ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
     ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
     ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
     ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
     ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
     ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
     ts[8, 41] -> 0, ts[8, 42] -> 0, ts[8, 43] -> 0, ts[8, 44] -> 0, 
     ts[8, 45] -> 0, ts[8, 46] -> 0, ts[8, 47] -> 0}
 


==> anc/j0_amp_plus_counter_terms_abstract.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

G[1, box, dim, {s, t}]*ts[0, 1] + G[1, box, dim, {s, u}]*ts[0, 2] + 
 G[1, box, dim, {u, t}]*ts[0, 3] + G[1, box, 2 + dim, {s, t}]*ts[0, 4] + 
 G[1, box, 2 + dim, {s, u}]*ts[0, 5] + G[1, box, 2 + dim, {u, t}]*ts[0, 6] + 
 G[1, box, 4 + dim, {s, t}]*ts[0, 7] + G[1, box, 4 + dim, {s, u}]*ts[0, 8] + 
 G[1, box, 4 + dim, {u, t}]*ts[0, 9] + G[1, box, 6 + dim, {s, t}]*ts[0, 10] + 
 G[1, box, 6 + dim, {s, u}]*ts[0, 11] + G[1, box, 6 + dim, {u, t}]*
  ts[0, 12] + G[1, box, 8 + dim, {s, t}]*ts[0, 13] + 
 G[1, box, 8 + dim, {s, u}]*ts[0, 14] + G[1, box, 8 + dim, {u, t}]*
  ts[0, 15] + G[1, bub, dim, {s}]*ts[0, 16] + G[1, bub, dim, {t}]*ts[0, 17] + 
 G[1, bub, dim, {u}]*ts[0, 18] + G[1, bub, 2 + dim, {s}]*ts[0, 19] + 
 G[1, bub, 2 + dim, {t}]*ts[0, 20] + G[1, bub, 2 + dim, {u}]*ts[0, 21] + 
 G[1, bub, 4 + dim, {s}]*ts[0, 22] + G[1, bub, 4 + dim, {t}]*ts[0, 23] + 
 G[1, bub, 4 + dim, {u}]*ts[0, 24] + G[1, bub, 6 + dim, {s}]*ts[0, 25] + 
 G[1, bub, 6 + dim, {t}]*ts[0, 26] + G[1, bub, 6 + dim, {u}]*ts[0, 27] + 
 G[1, tad, dim, {}]*ts[0, 28] + G[1, tad, 2 + dim, {}]*ts[0, 29] + 
 G[1, tad, 4 + dim, {}]*ts[0, 30] + G[1, tri, dim, {s}]*ts[0, 31] + 
 G[1, tri, dim, {t}]*ts[0, 32] + G[1, tri, dim, {u}]*ts[0, 33] + 
 G[1, tri, 2 + dim, {s}]*ts[0, 34] + G[1, tri, 2 + dim, {t}]*ts[0, 35] + 
 G[1, tri, 2 + dim, {u}]*ts[0, 36] + G[1, tri, 4 + dim, {s}]*ts[0, 37] + 
 G[1, tri, 4 + dim, {t}]*ts[0, 38] + G[1, tri, 4 + dim, {u}]*ts[0, 39] + 
 G[1, tri, 6 + dim, {s}]*ts[0, 40] + G[1, tri, 6 + dim, {t}]*ts[0, 41] + 
 G[1, tri, 6 + dim, {u}]*ts[0, 42] + G[1, tad, -10 + dim, {}]*ts[0, 43] + 
 G[1, tad, -8 + dim, {}]*ts[0, 44] + G[1, tad, -6 + dim, {}]*ts[0, 45] + 
 G[1, tad, -4 + dim, {}]*ts[0, 46] + G[1, tad, -2 + dim, {}]*ts[0, 47]


==> anc/j0_amp_plus_counter_terms_abstract_mass_expanded_arbitrary_d.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

G[1, tad, dim, {}]*((-4*m^4*(ts[0, 25] + ts[0, 26] + ts[0, 27] - ts[0, 30]))/
   (dim*(2 + dim)) + (err*(ts[0, 31] + ts[0, 32] + ts[0, 33]))/m^34 + 
  (err*ts[0, 1] + err*ts[0, 2] + err*ts[0, 3] + err*ts[0, 16] + 
    err*ts[0, 17] + err*ts[0, 18] + ((-32 + dim)*(-30 + dim)*(-28 + dim)*
      (-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
      (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*s^14*ts[0, 31])/199402984176085263974400000 + 
    ((-32 + dim)*(-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
      (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
      (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[0, 32])/
     199402984176085263974400000 + ((-32 + dim)*(-30 + dim)*(-28 + dim)*
      (-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
      (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*u^14*ts[0, 33])/199402984176085263974400000 - 
    (2*err*ts[0, 34])/dim - (2*err*ts[0, 35])/dim - (2*err*ts[0, 36])/dim)/
   m^32 + (((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
      (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
      (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 
       420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
       35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
       27720*t^12)*ts[0, 1])/20648522809682208541900800000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*u + 
       420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
       35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
       27720*u^12)*ts[0, 2])/20648522809682208541900800000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
       420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
       35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
       27720*u^12)*ts[0, 3])/20648522809682208541900800000 - 
    (2*err*ts[0, 4])/dim - (2*err*ts[0, 5])/dim - (2*err*ts[0, 6])/dim + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[0, 16])/
     3323383069601421066240000 + ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      t^14*ts[0, 17])/3323383069601421066240000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[0, 18])/
     3323383069601421066240000 - (2*err*ts[0, 19])/dim - 
    (2*err*ts[0, 20])/dim - (2*err*ts[0, 21])/dim - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[0, 31])/
     1604391826704134307840000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      t^13*ts[0, 32])/1604391826704134307840000 - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[0, 33])/
     1604391826704134307840000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      s^14*ts[0, 34])/99701492088042631987200000 - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[0, 35])/
     99701492088042631987200000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      u^14*ts[0, 36])/99701492088042631987200000 + 
    (4*err*ts[0, 37])/(dim*(2 + dim)) + (4*err*ts[0, 38])/(dim*(2 + dim)) + 
    (4*err*ts[0, 39])/(dim*(2 + dim)))/m^30 + 
  m^2*(((48 + 44*dim + 12*dim^2 + dim^3)*Gamma[-3 - dim/2]*
      (ts[0, 13] + ts[0, 14] + ts[0, 15]))/(48*Gamma[1 - dim/2]) + 
    (6*ts[0, 22] + 6*ts[0, 23] + 6*ts[0, 24] + s*ts[0, 25] + t*ts[0, 26] + 
      u*ts[0, 27] - 6*ts[0, 29] - 3*ts[0, 40] - 3*ts[0, 41] - 3*ts[0, 42])/
     (3*dim)) + (-20358*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*
     (2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 2128*s^7*t^3 + 2135*s^6*t^4 - 
      2130*s^5*t^5 + 2135*s^4*t^6 - 2128*s^3*t^7 + 2142*s^2*t^8 - 
      2100*s*t^9 + 2310*t^10)*ts[0, 1] - 20358*(-28 + dim)*(-26 + dim)*
     (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
     (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 2128*s^7*u^3 + 
      2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 2128*s^3*u^7 + 
      2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[0, 2] - 
    20358*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 
      2142*t^8*u^2 - 2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 
      2135*t^4*u^6 - 2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*
     ts[0, 3] - 29*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 
      420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
      35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
      27720*t^12)*ts[0, 4] - 29*(-28 + dim)*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (27720*s^12 + 2310*s^11*u + 420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 
      35*s^7*u^5 + 30*s^6*u^6 + 35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 
      420*s^2*u^10 + 2310*s*u^11 + 27720*u^12)*ts[0, 5] - 
    29*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
      420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
      35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
      27720*u^12)*ts[0, 6] + (1197614322961568095430246400000*err*ts[0, 7])/
     (dim*(2 + dim)) + (1197614322961568095430246400000*err*ts[0, 8])/
     (dim*(2 + dim)) + (1197614322961568095430246400000*err*ts[0, 9])/
     (dim*(2 + dim)) - 10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[0, 16] - 
    10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[0, 17] - 
    10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[0, 18] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[0, 19] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[0, 20] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[0, 21] + 
    (1197614322961568095430246400000*err*ts[0, 22])/(dim*(2 + dim)) + 
    (1197614322961568095430246400000*err*ts[0, 23])/(dim*(2 + dim)) + 
    (1197614322961568095430246400000*err*ts[0, 24])/(dim*(2 + dim)) + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[0, 31] + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^12*ts[0, 32] + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[0, 33] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[0, 34] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[0, 35] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[0, 36] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[0, 37] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[0, 38] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[0, 39] - 
    (2395228645923136190860492800000*err*ts[0, 40])/
     (dim*(8 + 6*dim + dim^2)) - (2395228645923136190860492800000*err*
      ts[0, 41])/(dim*(8 + 6*dim + dim^2)) - 
    (2395228645923136190860492800000*err*ts[0, 42])/
     (dim*(8 + 6*dim + dim^2)))/(299403580740392023857561600000*m^28) + 
  (-320*ts[0, 10] - 320*ts[0, 11] - 320*ts[0, 12] - 
    (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*Gamma[-3 - dim/2]*ts[0, 13])/
     Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
      Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] - 
    (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*Gamma[-3 - dim/2]*ts[0, 15])/
     Gamma[1 - dim/2] - 1920*ts[0, 19] - 1920*ts[0, 20] - 1920*ts[0, 21] - 
    320*s*ts[0, 22] - 320*t*ts[0, 23] - 320*u*ts[0, 24] - 32*s^2*ts[0, 25] - 
    32*t^2*ts[0, 26] - 32*u^2*ts[0, 27] + 1920*ts[0, 28] + 960*ts[0, 37] + 
    960*ts[0, 38] + 960*ts[0, 39] + 80*s*ts[0, 40] + 80*t*ts[0, 41] + 
    80*u*ts[0, 42])/1920 + ((-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
    (-4 + dim)*(-2 + dim)*(-653452800*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*
      ts[0, 1] - 653452800*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[0, 2] - 
     653452800*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[0, 3] - 
     5940480*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*ts[0, 4] - 
     5940480*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*ts[0, 5] - 
     5940480*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[0, 6] - 
     228480*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*
      ts[0, 7] - 228480*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 
       10*u^4)*ts[0, 8] - 228480*(t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 
       8*t*u^3 + 10*u^4)*ts[0, 9] - 1088*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 
       3*s^3*t^3 + 4*s^2*t^4 + 10*s*t^5 + 60*t^6)*ts[0, 10] - 
     1088*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 
       60*u^6)*ts[0, 11] - 1088*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 
       4*t^2*u^4 + 10*t*u^5 + 60*u^6)*ts[0, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(105*s^6 - 90*s^5*t + 
        95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 105*t^6)*
       Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(105*s^6 - 90*s^5*u + 
        95*s^4*u^2 - 92*s^3*u^3 + 95*s^2*u^4 - 90*s*u^5 + 105*u^6)*
       Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(105*t^6 - 90*t^5*u + 
        95*t^4*u^2 - 92*t^3*u^3 + 95*t^2*u^4 - 90*t*u^5 + 105*u^6)*
       Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] - 
     356428800*s^5*ts[0, 16] - 356428800*t^5*ts[0, 17] - 
     356428800*u^5*ts[0, 18] - 13708800*s^6*ts[0, 19] - 
     13708800*t^6*ts[0, 20] - 13708800*u^6*ts[0, 21] - 456960*s^7*ts[0, 22] - 
     456960*t^7*ts[0, 23] - 456960*u^7*ts[0, 24] - 13440*s^8*ts[0, 25] - 
     13440*t^8*ts[0, 26] - 13440*u^8*ts[0, 27] + 784143360*s^4*ts[0, 31] + 
     784143360*t^4*ts[0, 32] + 784143360*u^4*ts[0, 33] + 
     29702400*s^5*ts[0, 34] + 29702400*t^5*ts[0, 35] + 
     29702400*u^5*ts[0, 36] + 979200*s^6*ts[0, 37] + 979200*t^6*ts[0, 38] + 
     979200*u^6*ts[0, 39] + 28560*s^7*ts[0, 40] + 28560*t^7*ts[0, 41] + 
     28560*u^7*ts[0, 42]))/(7587998466048000*m^12) + 
  ((-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
    (-2 + dim)*(677214720*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*
      ts[0, 1] + 677214720*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*
      ts[0, 2] + 677214720*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*
      ts[0, 3] + 26046720*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 
       10*t^4)*ts[0, 4] + 26046720*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 
       8*s*u^3 + 10*u^4)*ts[0, 5] + 26046720*(t + u)*
      (10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*ts[0, 6] + 
     124032*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 4*s^2*t^4 + 
       10*s*t^5 + 60*t^6)*ts[0, 7] + 124032*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 
       3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*ts[0, 8] + 
     124032*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 4*t^2*u^4 + 
       10*t*u^5 + 60*u^6)*ts[0, 9] + 1824*(s + t)*(105*s^6 - 90*s^5*t + 
       95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[0, 10] + 
     1824*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[0, 11] + 
     1824*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[0, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 
        5*s^5*t^3 + 4*s^4*t^4 + 5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*
       Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 
        5*s^5*u^3 + 4*s^4*u^4 + 5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*
       Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 
        5*t^5*u^3 + 4*t^4*u^4 + 5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*
       Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] + 
     1562803200*s^6*ts[0, 16] + 1562803200*t^6*ts[0, 17] + 
     1562803200*u^6*ts[0, 18] + 52093440*s^7*ts[0, 19] + 
     52093440*t^7*ts[0, 20] + 52093440*u^7*ts[0, 21] + 
     1532160*s^8*ts[0, 22] + 1532160*t^8*ts[0, 23] + 1532160*u^8*ts[0, 24] + 
     40320*s^9*ts[0, 25] + 40320*t^9*ts[0, 26] + 40320*u^9*ts[0, 27] - 
     3386073600*s^5*ts[0, 31] - 3386073600*t^5*ts[0, 32] - 
     3386073600*u^5*ts[0, 33] - 111628800*s^6*ts[0, 34] - 
     111628800*t^6*ts[0, 35] - 111628800*u^6*ts[0, 36] - 
     3255840*s^7*ts[0, 37] - 3255840*t^7*ts[0, 38] - 3255840*u^7*ts[0, 39] - 
     85120*s^8*ts[0, 40] - 85120*t^8*ts[0, 41] - 85120*u^8*ts[0, 42]))/
   (1730063650258944000*m^14) + ((-16 + dim)*(-14 + dim)*(-12 + dim)*
    (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (-1093962240*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*
      ts[0, 1] - 1093962240*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 
       10*u^4)*ts[0, 2] - 1093962240*(t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 
       8*t*u^3 + 10*u^4)*ts[0, 3] - 5209344*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 
       3*s^3*t^3 + 4*s^2*t^4 + 10*s*t^5 + 60*t^6)*ts[0, 4] - 
     5209344*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 
       10*s*u^5 + 60*u^6)*ts[0, 5] - 5209344*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 
       3*t^3*u^3 + 4*t^2*u^4 + 10*t*u^5 + 60*u^6)*ts[0, 6] - 
     76608*(s + t)*(105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 
       95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[0, 7] - 
     76608*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[0, 8] - 
     76608*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[0, 9] - 
     672*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[0, 10] - 
     672*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[0, 11] - 
     672*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[0, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(252*s^8 - 224*s^7*t + 
        231*s^6*t^2 - 228*s^5*t^3 + 230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 
        224*s*t^7 + 252*t^8)*Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(252*s^8 - 224*s^7*u + 
        231*s^6*u^2 - 228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 
        224*s*u^7 + 252*u^8)*Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(252*t^8 - 224*t^7*u + 
        231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
        224*t*u^7 + 252*u^8)*Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] - 
     2187924480*s^7*ts[0, 16] - 2187924480*t^7*ts[0, 17] - 
     2187924480*u^7*ts[0, 18] - 64350720*s^8*ts[0, 19] - 
     64350720*t^8*ts[0, 20] - 64350720*u^8*ts[0, 21] - 
     1693440*s^9*ts[0, 22] - 1693440*t^9*ts[0, 23] - 1693440*u^9*ts[0, 24] - 
     40320*s^10*ts[0, 25] - 40320*t^10*ts[0, 26] - 40320*u^10*ts[0, 27] + 
     4688409600*s^6*ts[0, 31] + 4688409600*t^6*ts[0, 32] + 
     4688409600*u^6*ts[0, 33] + 136745280*s^7*ts[0, 34] + 
     136745280*t^7*ts[0, 35] + 136745280*u^7*ts[0, 36] + 
     3575040*s^8*ts[0, 37] + 3575040*t^8*ts[0, 38] + 3575040*u^8*ts[0, 39] + 
     84672*s^9*ts[0, 40] + 84672*t^9*ts[0, 41] + 84672*u^9*ts[0, 42]))/
   (145325346621751296000*m^16) + ((-18 + dim)*(-16 + dim)*(-14 + dim)*
    (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (2635928064*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 4*s^2*t^4 + 
       10*s*t^5 + 60*t^6)*ts[0, 1] + 2635928064*(60*s^6 + 10*s^5*u + 
       4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*ts[0, 2] + 
     2635928064*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 4*t^2*u^4 + 
       10*t*u^5 + 60*u^6)*ts[0, 3] + 38763648*(s + t)*
      (105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 
       105*t^6)*ts[0, 4] + 38763648*(s + u)*(105*s^6 - 90*s^5*u + 
       95*s^4*u^2 - 92*s^3*u^3 + 95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[0, 5] + 
     38763648*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[0, 6] + 
     340032*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[0, 7] + 
     340032*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[0, 8] + 
     340032*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[0, 9] + 
     8096*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[0, 10] + 8096*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[0, 11] + 8096*(t + u)*(252*t^8 - 224*t^7*u + 231*t^6*u^2 - 
       228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 224*t*u^7 + 
       252*u^8)*ts[0, 12] + (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (2520*s^10 + 252*s^9*t + 56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 
        10*s^5*t^5 + 12*s^4*t^6 + 21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 
        2520*t^10)*Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 
        21*s^7*u^3 + 12*s^6*u^4 + 10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 
        56*s^2*u^8 + 252*s*u^9 + 2520*u^10)*Gamma[-3 - dim/2]*ts[0, 14])/
      Gamma[1 - dim/2] + (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 
        10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 
        2520*u^10)*Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] + 
     32561464320*s^8*ts[0, 16] + 32561464320*t^8*ts[0, 17] + 
     32561464320*u^8*ts[0, 18] + 856880640*s^9*ts[0, 19] + 
     856880640*t^9*ts[0, 20] + 856880640*u^9*ts[0, 21] + 
     20401920*s^10*ts[0, 22] + 20401920*t^10*ts[0, 23] + 
     20401920*u^10*ts[0, 24] + 443520*s^11*ts[0, 25] + 
     443520*t^11*ts[0, 26] + 443520*u^11*ts[0, 27] - 
     69193111680*s^7*ts[0, 31] - 69193111680*t^7*ts[0, 32] - 
     69193111680*u^7*ts[0, 33] - 1808970240*s^8*ts[0, 34] - 
     1808970240*t^8*ts[0, 35] - 1808970240*u^8*ts[0, 36] - 
     42844032*s^9*ts[0, 37] - 42844032*t^9*ts[0, 38] - 
     42844032*u^9*ts[0, 39] - 927360*s^10*ts[0, 40] - 927360*t^10*ts[0, 41] - 
     927360*u^10*ts[0, 42]))/(147069250781212311552000*m^18) + 
  ((-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
    (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (-1938182400*(s + t)*(105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 
       95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[0, 1] - 
     1938182400*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[0, 2] - 
     1938182400*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[0, 3] - 
     17001600*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[0, 4] - 
     17001600*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[0, 5] - 
     17001600*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[0, 6] - 
     404800*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[0, 7] - 404800*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[0, 8] - 404800*(t + u)*(252*t^8 - 224*t^7*u + 
       231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
       224*t*u^7 + 252*u^8)*ts[0, 9] - 800*(2520*s^10 + 252*s^9*t + 
       56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
       21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[0, 10] - 
     800*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
       10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
       2520*u^10)*ts[0, 11] - 800*(2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 
       21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 
       56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[0, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 
        2142*s^8*t^2 - 2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 
        2135*s^4*t^6 - 2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*
       Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 
        2142*s^8*u^2 - 2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 
        2135*s^4*u^6 - 2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*
       Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 
        2142*t^8*u^2 - 2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 
        2135*t^4*u^6 - 2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*
       Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] - 
     42844032000*s^9*ts[0, 16] - 42844032000*t^9*ts[0, 17] - 
     42844032000*u^9*ts[0, 18] - 1020096000*s^10*ts[0, 19] - 
     1020096000*t^10*ts[0, 20] - 1020096000*u^10*ts[0, 21] - 
     22176000*s^11*ts[0, 22] - 22176000*t^11*ts[0, 23] - 
     22176000*u^11*ts[0, 24] - 443520*s^12*ts[0, 25] - 
     443520*t^12*ts[0, 26] - 443520*u^12*ts[0, 27] + 
     90448512000*s^8*ts[0, 31] + 90448512000*t^8*ts[0, 32] + 
     90448512000*u^8*ts[0, 33] + 2142201600*s^9*ts[0, 34] + 
     2142201600*t^9*ts[0, 35] + 2142201600*u^9*ts[0, 36] + 
     46368000*s^10*ts[0, 37] + 46368000*t^10*ts[0, 38] + 
     46368000*u^10*ts[0, 39] + 924000*s^11*ts[0, 40] + 
     924000*t^11*ts[0, 41] + 924000*u^11*ts[0, 42]))/
   (14706925078121231155200000*m^20) + 
  ((-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
    (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (11935123200*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[0, 1] + 
     11935123200*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[0, 2] + 
     11935123200*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[0, 3] + 
     284169600*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[0, 4] + 284169600*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[0, 5] + 284169600*(t + u)*(252*t^8 - 224*t^7*u + 
       231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
       224*t*u^7 + 252*u^8)*ts[0, 6] + 561600*(2520*s^10 + 252*s^9*t + 
       56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
       21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[0, 7] + 
     561600*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
       10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
       2520*u^10)*ts[0, 8] + 561600*(2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 
       21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 
       56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[0, 9] + 
     11232*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 2128*s^7*t^3 + 
       2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 2128*s^3*t^7 + 
       2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[0, 10] + 
     11232*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 2128*s^7*u^3 + 
       2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 2128*s^3*u^7 + 
       2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[0, 11] + 
     11232*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 2128*t^7*u^3 + 
       2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 2128*t^3*u^7 + 
       2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[0, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*s^12 + 2310*s^11*t + 
        420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
        35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
        27720*t^12)*Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*s^12 + 2310*s^11*u + 
        420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
        35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
        27720*u^12)*Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*t^12 + 2310*t^11*u + 
        420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
        35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
        27720*u^12)*Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] + 
     716107392000*s^10*ts[0, 16] + 716107392000*t^10*ts[0, 17] + 
     716107392000*u^10*ts[0, 18] + 15567552000*s^11*ts[0, 19] + 
     15567552000*t^11*ts[0, 20] + 15567552000*u^11*ts[0, 21] + 
     311351040*s^12*ts[0, 22] + 311351040*t^12*ts[0, 23] + 
     311351040*u^12*ts[0, 24] + 5765760*s^13*ts[0, 25] + 
     5765760*t^13*ts[0, 26] + 5765760*u^13*ts[0, 27] - 
     1503825523200*s^9*ts[0, 31] - 1503825523200*t^9*ts[0, 32] - 
     1503825523200*u^9*ts[0, 33] - 32550336000*s^10*ts[0, 34] - 
     32550336000*t^10*ts[0, 35] - 32550336000*u^10*ts[0, 36] - 
     648648000*s^11*ts[0, 37] - 648648000*t^11*ts[0, 38] - 
     648648000*u^11*ts[0, 39] - 11975040*s^12*ts[0, 40] - 
     11975040*t^12*ts[0, 41] - 11975040*u^12*ts[0, 42]))/
   (20648522809682208541900800000*m^22) + 
  (-515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
      230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
     ts[0, 1] - 515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
      228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
      252*u^8)*ts[0, 2] - 515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*(252*t^8 - 224*t^7*u + 
      231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
      224*t*u^7 + 252*u^8)*ts[0, 3] - 1017900*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*s^10 + 252*s^9*t + 
      56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
      21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[0, 4] - 
    1017900*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 
      12*s^6*u^4 + 10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 
      252*s*u^9 + 2520*u^10)*ts[0, 5] - 1017900*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*t^10 + 252*t^9*u + 
      56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 
      21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[0, 6] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 
      2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 
      2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[0, 7] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 
      2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 
      2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[0, 8] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 
      2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 
      2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[0, 9] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*s^12 + 2310*s^11*t + 420*s^10*t^2 + 126*s^9*t^3 + 
      56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 35*s^5*t^7 + 56*s^4*t^8 + 
      126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 27720*t^12)*ts[0, 10] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*s^12 + 2310*s^11*u + 420*s^10*u^2 + 126*s^9*u^3 + 
      56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 35*s^5*u^7 + 56*s^4*u^8 + 
      126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 27720*u^12)*ts[0, 11] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*t^12 + 2310*t^11*u + 420*t^10*u^2 + 126*t^9*u^3 + 
      56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 35*t^5*u^7 + 56*t^4*u^8 + 
      126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 27720*u^12)*ts[0, 12] + 
    (74850895185098005964390400000*err*Gamma[-3 - dim/2]*ts[0, 13])/
     Gamma[1 - dim/2] + (74850895185098005964390400000*err*Gamma[-3 - dim/2]*
      ts[0, 14])/Gamma[1 - dim/2] + (74850895185098005964390400000*err*
      Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] - 
    28216188000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^11*ts[0, 16] - 28216188000*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^11*ts[0, 17] - 
    28216188000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^11*ts[0, 18] - 564323760*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[0, 19] - 
    564323760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^12*ts[0, 20] - 564323760*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[0, 21] - 
    10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^13*ts[0, 22] - 10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[0, 23] - 
    10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^13*ts[0, 24] - 180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[0, 25] - 
    180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^14*ts[0, 26] - 180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[0, 27] + 
    58997484000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^10*ts[0, 31] + 58997484000*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^10*ts[0, 32] + 
    58997484000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^10*ts[0, 33] + 1175674500*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^11*ts[0, 34] + 
    1175674500*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^11*ts[0, 35] + 1175674500*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^11*ts[0, 36] + 
    21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^12*ts[0, 37] + 21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^12*ts[0, 38] + 
    21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^12*ts[0, 39] + 373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[0, 40] + 
    373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^13*ts[0, 41] + 373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[0, 42])/
   (74850895185098005964390400000*m^24) + 
  (1017900*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(2520*s^10 + 252*s^9*t + 56*s^8*t^2 + 21*s^7*t^3 + 
      12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 21*s^3*t^7 + 56*s^2*t^8 + 
      252*s*t^9 + 2520*t^10)*ts[0, 1] + 1017900*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
      10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
      2520*u^10)*ts[0, 2] + 1017900*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*t^10 + 252*t^9*u + 
      56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 
      21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[0, 3] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 
      2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 
      2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[0, 4] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 
      2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 
      2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[0, 5] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 
      2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 
      2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[0, 6] + 
    29*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 420*s^10*t^2 + 
      126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 35*s^5*t^7 + 
      56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 27720*t^12)*
     ts[0, 7] + 29*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*u + 
      420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
      35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
      27720*u^12)*ts[0, 8] + 29*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
      420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
      35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
      27720*u^12)*ts[0, 9] - (1197614322961568095430246400000*err*ts[0, 10])/
     (dim*(8 + 6*dim + dim^2)) - (1197614322961568095430246400000*err*
      ts[0, 11])/(dim*(8 + 6*dim + dim^2)) - 
    (1197614322961568095430246400000*err*ts[0, 12])/
     (dim*(8 + 6*dim + dim^2)) + 564323760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[0, 16] + 
    564323760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^12*ts[0, 17] + 564323760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[0, 18] + 
    10450440*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^13*ts[0, 19] + 10450440*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[0, 20] + 
    10450440*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^13*ts[0, 21] + 180180*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[0, 22] + 
    180180*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^14*ts[0, 23] + 180180*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[0, 24] - 
    (1197614322961568095430246400000*err*ts[0, 25])/
     (dim*(8 + 6*dim + dim^2)) - (1197614322961568095430246400000*err*
      ts[0, 26])/(dim*(8 + 6*dim + dim^2)) - 
    (1197614322961568095430246400000*err*ts[0, 27])/
     (dim*(8 + 6*dim + dim^2)) - 1175674500*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^11*ts[0, 31] - 
    1175674500*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^11*ts[0, 32] - 1175674500*(-26 + dim)*
     (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
     (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^11*
     ts[0, 33] - 21704760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[0, 34] - 
    21704760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^12*ts[0, 35] - 21704760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[0, 36] - 
    373230*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^13*ts[0, 37] - 373230*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[0, 38] - 
    373230*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^13*ts[0, 39] - 6006*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[0, 40] - 
    6006*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^14*ts[0, 41] - 6006*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[0, 42])/
   (149701790370196011928780800000*m^26) + 
  (345945600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2*s^2 + s*t + 2*t^2)*ts[0, 1] + 345945600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(2*s^2 + s*u + 2*u^2)*ts[0, 2] + 
    345945600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2*t^2 + t*u + 2*u^2)*ts[0, 3] + 9609600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*
     ts[0, 4] + 9609600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[0, 5] + 
    9609600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*
     (3*t^2 - 2*t*u + 3*u^2)*ts[0, 6] + 87360*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 
      3*s*t^3 + 12*t^4)*ts[0, 7] + 87360*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*
     ts[0, 8] + 87360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[0, 9] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*
     (10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*ts[0, 10] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + u)*
     (10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 10*u^4)*ts[0, 11] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*
     (10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*ts[0, 12] + 
    ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*dim*(2 + dim)*
      (4 + dim)*(6 + dim)*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 
       4*s^2*t^4 + 10*s*t^5 + 60*t^6)*Gamma[-3 - dim/2]*ts[0, 13])/
     Gamma[1 - dim/2] + ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*dim*(2 + dim)*(4 + dim)*(6 + dim)*(60*s^6 + 10*s^5*u + 
       4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*
      Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] + 
    ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*dim*(2 + dim)*
      (4 + dim)*(6 + dim)*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 
       4*t^2*u^4 + 10*t*u^5 + 60*u^6)*Gamma[-3 - dim/2]*ts[0, 15])/
     Gamma[1 - dim/2] + 115315200*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^4*ts[0, 16] + 115315200*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^4*ts[0, 17] + 
    115315200*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^4*
     ts[0, 18] + 5241600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^5*ts[0, 19] + 5241600*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^5*ts[0, 20] + 5241600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^5*ts[0, 21] + 
    201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^6*
     ts[0, 22] + 201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^6*ts[0, 23] + 201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^6*ts[0, 24] + 6720*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^7*ts[0, 25] + 
    6720*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^7*
     ts[0, 26] + 6720*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     u^7*ts[0, 27] - 259459200*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^3*ts[0, 31] - 259459200*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^3*ts[0, 32] - 259459200*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^3*ts[0, 33] - 
    11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^4*
     ts[0, 34] - 11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^4*ts[0, 35] - 11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^4*ts[0, 36] - 436800*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^5*ts[0, 37] - 
    436800*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^5*
     ts[0, 38] - 436800*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^5*ts[0, 39] - 14400*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^6*ts[0, 40] - 14400*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^6*ts[0, 41] - 
    14400*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^6*
     ts[0, 42] + (55794106368000*Gamma[6 - dim/2]*ts[0, 43])/
     Gamma[1 - dim/2])/(55794106368000*m^10) + 
  ((-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(-69189120*(s + t)*ts[0, 1] - 
     69189120*(s + u)*ts[0, 2] - 69189120*(t + u)*ts[0, 3] - 
     1647360*(2*s^2 + s*t + 2*t^2)*ts[0, 4] - 1647360*(2*s^2 + s*u + 2*u^2)*
      ts[0, 5] - 1647360*(2*t^2 + t*u + 2*u^2)*ts[0, 6] - 
     45760*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*ts[0, 7] - 
     45760*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[0, 8] - 
     45760*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[0, 9] - 
     416*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*ts[0, 10] - 
     416*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*ts[0, 11] - 
     416*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[0, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(10*s^4 - 8*s^3*t + 
        9*s^2*t^2 - 8*s*t^3 + 10*t^4)*Gamma[-3 - dim/2]*ts[0, 13])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
       (10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 10*u^4)*Gamma[-3 - dim/2]*
       ts[0, 14])/Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*
       Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] - 
     9884160*s^3*ts[0, 16] - 9884160*t^3*ts[0, 17] - 9884160*u^3*ts[0, 18] - 
     549120*s^4*ts[0, 19] - 549120*t^4*ts[0, 20] - 549120*u^4*ts[0, 21] - 
     24960*s^5*ts[0, 22] - 24960*t^5*ts[0, 23] - 24960*u^5*ts[0, 24] - 
     960*s^6*ts[0, 25] - 960*t^6*ts[0, 26] - 960*u^6*ts[0, 27] + 
     23063040*s^2*ts[0, 31] + 23063040*t^2*ts[0, 32] + 
     23063040*u^2*ts[0, 33] + 1235520*s^3*ts[0, 34] + 1235520*t^3*ts[0, 35] + 
     1235520*u^3*ts[0, 36] + 54912*s^4*ts[0, 37] + 54912*t^4*ts[0, 38] + 
     54912*u^4*ts[0, 39] + 2080*s^5*ts[0, 40] + 2080*t^5*ts[0, 41] + 
     2080*u^5*ts[0, 42] + 8302694400*ts[0, 44]))/(132843110400*m^8) + 
  ((-6 + dim)*(-4 + dim)*(-2 + dim)*(53222400*ts[0, 1] + 53222400*ts[0, 2] + 
     53222400*ts[0, 3] + 2661120*(s + t)*ts[0, 4] + 
     2661120*(s + u)*ts[0, 5] + 2661120*(t + u)*ts[0, 6] + 
     63360*(2*s^2 + s*t + 2*t^2)*ts[0, 7] + 63360*(2*s^2 + s*u + 2*u^2)*
      ts[0, 8] + 63360*(2*t^2 + t*u + 2*u^2)*ts[0, 9] + 
     1760*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*ts[0, 10] + 
     1760*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[0, 11] + 
     1760*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[0, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 
        3*s*t^3 + 12*t^4)*Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 
        3*s*u^3 + 12*u^4)*Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 
        3*t*u^3 + 12*u^4)*Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] + 
     5322240*s^2*ts[0, 16] + 5322240*t^2*ts[0, 17] + 5322240*u^2*ts[0, 18] + 
     380160*s^3*ts[0, 19] + 380160*t^3*ts[0, 20] + 380160*u^3*ts[0, 21] + 
     21120*s^4*ts[0, 22] + 21120*t^4*ts[0, 23] + 21120*u^4*ts[0, 24] + 
     960*s^5*ts[0, 25] + 960*t^5*ts[0, 26] + 960*u^5*ts[0, 27] - 
     13305600*s*ts[0, 31] - 13305600*t*ts[0, 32] - 13305600*u*ts[0, 33] - 
     887040*s^2*ts[0, 34] - 887040*t^2*ts[0, 35] - 887040*u^2*ts[0, 36] - 
     47520*s^3*ts[0, 37] - 47520*t^3*ts[0, 38] - 47520*u^3*ts[0, 39] - 
     2112*s^4*ts[0, 40] - 2112*t^4*ts[0, 41] - 2112*u^4*ts[0, 42] - 
     319334400*ts[0, 45]))/(2554675200*m^6) + 
  ((-4 + dim)*(-2 + dim)*(-483840*ts[0, 4] - 483840*ts[0, 5] - 
     483840*ts[0, 6] - 24192*(s + t)*ts[0, 7] - 24192*(s + u)*ts[0, 8] - 
     24192*(t + u)*ts[0, 9] - 576*(2*s^2 + s*t + 2*t^2)*ts[0, 10] - 
     576*(2*s^2 + s*u + 2*u^2)*ts[0, 11] - 576*(2*t^2 + t*u + 2*u^2)*
      ts[0, 12] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*
       (3*s^2 - 2*s*t + 3*t^2)*Gamma[-3 - dim/2]*ts[0, 13])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
       (3*s^2 - 2*s*u + 3*u^2)*Gamma[-3 - dim/2]*ts[0, 14])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*
       (3*t^2 - 2*t*u + 3*u^2)*Gamma[-3 - dim/2]*ts[0, 15])/
      Gamma[1 - dim/2] - 483840*s*ts[0, 16] - 483840*t*ts[0, 17] - 
     483840*u*ts[0, 18] - 48384*s^2*ts[0, 19] - 48384*t^2*ts[0, 20] - 
     48384*u^2*ts[0, 21] - 3456*s^3*ts[0, 22] - 3456*t^3*ts[0, 23] - 
     3456*u^3*ts[0, 24] - 192*s^4*ts[0, 25] - 192*t^4*ts[0, 26] - 
     192*u^4*ts[0, 27] + 1451520*ts[0, 31] + 1451520*ts[0, 32] + 
     1451520*ts[0, 33] + 120960*s*ts[0, 34] + 120960*t*ts[0, 35] + 
     120960*u*ts[0, 36] + 8064*s^2*ts[0, 37] + 8064*t^2*ts[0, 38] + 
     8064*u^2*ts[0, 39] + 432*s^3*ts[0, 40] + 432*t^3*ts[0, 41] + 
     432*u^3*ts[0, 42] + 2903040*ts[0, 46]))/(11612160*m^4) + 
  ((-2 + dim)*(13440*ts[0, 7] + 13440*ts[0, 8] + 13440*ts[0, 9] + 
     672*(s + t)*ts[0, 10] + 672*(s + u)*ts[0, 11] + 672*(t + u)*ts[0, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*s^2 + s*t + 2*t^2)*
       Gamma[-3 - dim/2]*ts[0, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*s^2 + s*u + 2*u^2)*
       Gamma[-3 - dim/2]*ts[0, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*t^2 + t*u + 2*u^2)*
       Gamma[-3 - dim/2]*ts[0, 15])/Gamma[1 - dim/2] + 80640*ts[0, 16] + 
     80640*ts[0, 17] + 80640*ts[0, 18] + 13440*s*ts[0, 19] + 
     13440*t*ts[0, 20] + 13440*u*ts[0, 21] + 1344*s^2*ts[0, 22] + 
     1344*t^2*ts[0, 23] + 1344*u^2*ts[0, 24] + 96*s^3*ts[0, 25] + 
     96*t^3*ts[0, 26] + 96*u^3*ts[0, 27] - 40320*ts[0, 34] - 
     40320*ts[0, 35] - 40320*ts[0, 36] - 3360*s*ts[0, 37] - 
     3360*t*ts[0, 38] - 3360*u*ts[0, 39] - 224*s^2*ts[0, 40] - 
     224*t^2*ts[0, 41] - 224*u^2*ts[0, 42] - 80640*ts[0, 47]))/(161280*m^2))


==> anc/j1_amp_j0_subtracted_amp_plus_counter_terms_abstract.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

G[1, box, dim, {s, t}]*ts[1, 1] + G[1, box, dim, {s, u}]*ts[1, 2] + 
 G[1, box, dim, {u, t}]*ts[1, 3] + G[1, box, 2 + dim, {s, t}]*ts[1, 4] + 
 G[1, box, 2 + dim, {s, u}]*ts[1, 5] + G[1, box, 2 + dim, {u, t}]*ts[1, 6] + 
 G[1, box, 4 + dim, {s, t}]*ts[1, 7] + G[1, box, 4 + dim, {s, u}]*ts[1, 8] + 
 G[1, box, 4 + dim, {u, t}]*ts[1, 9] + G[1, box, 6 + dim, {s, t}]*ts[1, 10] + 
 G[1, box, 6 + dim, {s, u}]*ts[1, 11] + G[1, box, 6 + dim, {u, t}]*
  ts[1, 12] + G[1, box, 8 + dim, {s, t}]*ts[1, 13] + 
 G[1, box, 8 + dim, {s, u}]*ts[1, 14] + G[1, box, 8 + dim, {u, t}]*
  ts[1, 15] + G[1, bub, dim, {s}]*ts[1, 16] + G[1, bub, dim, {t}]*ts[1, 17] + 
 G[1, bub, dim, {u}]*ts[1, 18] + G[1, bub, 2 + dim, {s}]*ts[1, 19] + 
 G[1, bub, 2 + dim, {t}]*ts[1, 20] + G[1, bub, 2 + dim, {u}]*ts[1, 21] + 
 G[1, bub, 4 + dim, {s}]*ts[1, 22] + G[1, bub, 4 + dim, {t}]*ts[1, 23] + 
 G[1, bub, 4 + dim, {u}]*ts[1, 24] + G[1, bub, 6 + dim, {s}]*ts[1, 25] + 
 G[1, bub, 6 + dim, {t}]*ts[1, 26] + G[1, bub, 6 + dim, {u}]*ts[1, 27] + 
 G[1, tad, dim, {}]*ts[1, 28] + G[1, tad, 2 + dim, {}]*ts[1, 29] + 
 G[1, tad, 4 + dim, {}]*ts[1, 30] + G[1, tri, dim, {s}]*ts[1, 31] + 
 G[1, tri, dim, {t}]*ts[1, 32] + G[1, tri, dim, {u}]*ts[1, 33] + 
 G[1, tri, 2 + dim, {s}]*ts[1, 34] + G[1, tri, 2 + dim, {t}]*ts[1, 35] + 
 G[1, tri, 2 + dim, {u}]*ts[1, 36] + G[1, tri, 4 + dim, {s}]*ts[1, 37] + 
 G[1, tri, 4 + dim, {t}]*ts[1, 38] + G[1, tri, 4 + dim, {u}]*ts[1, 39] + 
 G[1, tri, 6 + dim, {s}]*ts[1, 40] + G[1, tri, 6 + dim, {t}]*ts[1, 41] + 
 G[1, tri, 6 + dim, {u}]*ts[1, 42] + G[1, tad, -10 + dim, {}]*ts[1, 43] + 
 G[1, tad, -8 + dim, {}]*ts[1, 44] + G[1, tad, -6 + dim, {}]*ts[1, 45] + 
 G[1, tad, -4 + dim, {}]*ts[1, 46] + G[1, tad, -2 + dim, {}]*ts[1, 47]


==> anc/j1_amp_j0_subtracted_amp_plus_counter_terms_abstract_mass_expanded_arbitrary_d.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

G[1, tad, dim, {}]*((-4*m^4*(ts[1, 25] + ts[1, 26] + ts[1, 27] - ts[1, 30]))/
   (dim*(2 + dim)) + (err*(ts[1, 31] + ts[1, 32] + ts[1, 33]))/m^34 + 
  (err*ts[1, 1] + err*ts[1, 2] + err*ts[1, 3] + err*ts[1, 16] + 
    err*ts[1, 17] + err*ts[1, 18] + ((-32 + dim)*(-30 + dim)*(-28 + dim)*
      (-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
      (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*s^14*ts[1, 31])/199402984176085263974400000 + 
    ((-32 + dim)*(-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
      (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
      (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[1, 32])/
     199402984176085263974400000 + ((-32 + dim)*(-30 + dim)*(-28 + dim)*
      (-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
      (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*u^14*ts[1, 33])/199402984176085263974400000 - 
    (2*err*ts[1, 34])/dim - (2*err*ts[1, 35])/dim - (2*err*ts[1, 36])/dim)/
   m^32 + (((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
      (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
      (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 
       420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
       35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
       27720*t^12)*ts[1, 1])/20648522809682208541900800000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*u + 
       420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
       35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
       27720*u^12)*ts[1, 2])/20648522809682208541900800000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
       420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
       35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
       27720*u^12)*ts[1, 3])/20648522809682208541900800000 - 
    (2*err*ts[1, 4])/dim - (2*err*ts[1, 5])/dim - (2*err*ts[1, 6])/dim + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[1, 16])/
     3323383069601421066240000 + ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      t^14*ts[1, 17])/3323383069601421066240000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[1, 18])/
     3323383069601421066240000 - (2*err*ts[1, 19])/dim - 
    (2*err*ts[1, 20])/dim - (2*err*ts[1, 21])/dim - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[1, 31])/
     1604391826704134307840000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      t^13*ts[1, 32])/1604391826704134307840000 - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[1, 33])/
     1604391826704134307840000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      s^14*ts[1, 34])/99701492088042631987200000 - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[1, 35])/
     99701492088042631987200000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      u^14*ts[1, 36])/99701492088042631987200000 + 
    (4*err*ts[1, 37])/(dim*(2 + dim)) + (4*err*ts[1, 38])/(dim*(2 + dim)) + 
    (4*err*ts[1, 39])/(dim*(2 + dim)))/m^30 + 
  m^2*(((48 + 44*dim + 12*dim^2 + dim^3)*Gamma[-3 - dim/2]*
      (ts[1, 13] + ts[1, 14] + ts[1, 15]))/(48*Gamma[1 - dim/2]) + 
    (6*ts[1, 22] + 6*ts[1, 23] + 6*ts[1, 24] + s*ts[1, 25] + t*ts[1, 26] + 
      u*ts[1, 27] - 6*ts[1, 29] - 3*ts[1, 40] - 3*ts[1, 41] - 3*ts[1, 42])/
     (3*dim)) + (-20358*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*
     (2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 2128*s^7*t^3 + 2135*s^6*t^4 - 
      2130*s^5*t^5 + 2135*s^4*t^6 - 2128*s^3*t^7 + 2142*s^2*t^8 - 
      2100*s*t^9 + 2310*t^10)*ts[1, 1] - 20358*(-28 + dim)*(-26 + dim)*
     (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
     (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 2128*s^7*u^3 + 
      2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 2128*s^3*u^7 + 
      2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[1, 2] - 
    20358*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 
      2142*t^8*u^2 - 2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 
      2135*t^4*u^6 - 2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*
     ts[1, 3] - 29*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 
      420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
      35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
      27720*t^12)*ts[1, 4] - 29*(-28 + dim)*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (27720*s^12 + 2310*s^11*u + 420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 
      35*s^7*u^5 + 30*s^6*u^6 + 35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 
      420*s^2*u^10 + 2310*s*u^11 + 27720*u^12)*ts[1, 5] - 
    29*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
      420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
      35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
      27720*u^12)*ts[1, 6] + (1197614322961568095430246400000*err*ts[1, 7])/
     (dim*(2 + dim)) + (1197614322961568095430246400000*err*ts[1, 8])/
     (dim*(2 + dim)) + (1197614322961568095430246400000*err*ts[1, 9])/
     (dim*(2 + dim)) - 10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[1, 16] - 
    10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[1, 17] - 
    10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[1, 18] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[1, 19] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[1, 20] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[1, 21] + 
    (1197614322961568095430246400000*err*ts[1, 22])/(dim*(2 + dim)) + 
    (1197614322961568095430246400000*err*ts[1, 23])/(dim*(2 + dim)) + 
    (1197614322961568095430246400000*err*ts[1, 24])/(dim*(2 + dim)) + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[1, 31] + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^12*ts[1, 32] + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[1, 33] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[1, 34] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[1, 35] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[1, 36] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[1, 37] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[1, 38] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[1, 39] - 
    (2395228645923136190860492800000*err*ts[1, 40])/
     (dim*(8 + 6*dim + dim^2)) - (2395228645923136190860492800000*err*
      ts[1, 41])/(dim*(8 + 6*dim + dim^2)) - 
    (2395228645923136190860492800000*err*ts[1, 42])/
     (dim*(8 + 6*dim + dim^2)))/(299403580740392023857561600000*m^28) + 
  (-320*ts[1, 10] - 320*ts[1, 11] - 320*ts[1, 12] - 
    (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*Gamma[-3 - dim/2]*ts[1, 13])/
     Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
      Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] - 
    (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*Gamma[-3 - dim/2]*ts[1, 15])/
     Gamma[1 - dim/2] - 1920*ts[1, 19] - 1920*ts[1, 20] - 1920*ts[1, 21] - 
    320*s*ts[1, 22] - 320*t*ts[1, 23] - 320*u*ts[1, 24] - 32*s^2*ts[1, 25] - 
    32*t^2*ts[1, 26] - 32*u^2*ts[1, 27] + 1920*ts[1, 28] + 960*ts[1, 37] + 
    960*ts[1, 38] + 960*ts[1, 39] + 80*s*ts[1, 40] + 80*t*ts[1, 41] + 
    80*u*ts[1, 42])/1920 + ((-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
    (-4 + dim)*(-2 + dim)*(-653452800*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*
      ts[1, 1] - 653452800*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[1, 2] - 
     653452800*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[1, 3] - 
     5940480*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*ts[1, 4] - 
     5940480*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*ts[1, 5] - 
     5940480*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[1, 6] - 
     228480*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*
      ts[1, 7] - 228480*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 
       10*u^4)*ts[1, 8] - 228480*(t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 
       8*t*u^3 + 10*u^4)*ts[1, 9] - 1088*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 
       3*s^3*t^3 + 4*s^2*t^4 + 10*s*t^5 + 60*t^6)*ts[1, 10] - 
     1088*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 
       60*u^6)*ts[1, 11] - 1088*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 
       4*t^2*u^4 + 10*t*u^5 + 60*u^6)*ts[1, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(105*s^6 - 90*s^5*t + 
        95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 105*t^6)*
       Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(105*s^6 - 90*s^5*u + 
        95*s^4*u^2 - 92*s^3*u^3 + 95*s^2*u^4 - 90*s*u^5 + 105*u^6)*
       Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(105*t^6 - 90*t^5*u + 
        95*t^4*u^2 - 92*t^3*u^3 + 95*t^2*u^4 - 90*t*u^5 + 105*u^6)*
       Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] - 
     356428800*s^5*ts[1, 16] - 356428800*t^5*ts[1, 17] - 
     356428800*u^5*ts[1, 18] - 13708800*s^6*ts[1, 19] - 
     13708800*t^6*ts[1, 20] - 13708800*u^6*ts[1, 21] - 456960*s^7*ts[1, 22] - 
     456960*t^7*ts[1, 23] - 456960*u^7*ts[1, 24] - 13440*s^8*ts[1, 25] - 
     13440*t^8*ts[1, 26] - 13440*u^8*ts[1, 27] + 784143360*s^4*ts[1, 31] + 
     784143360*t^4*ts[1, 32] + 784143360*u^4*ts[1, 33] + 
     29702400*s^5*ts[1, 34] + 29702400*t^5*ts[1, 35] + 
     29702400*u^5*ts[1, 36] + 979200*s^6*ts[1, 37] + 979200*t^6*ts[1, 38] + 
     979200*u^6*ts[1, 39] + 28560*s^7*ts[1, 40] + 28560*t^7*ts[1, 41] + 
     28560*u^7*ts[1, 42]))/(7587998466048000*m^12) + 
  ((-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
    (-2 + dim)*(677214720*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*
      ts[1, 1] + 677214720*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*
      ts[1, 2] + 677214720*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*
      ts[1, 3] + 26046720*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 
       10*t^4)*ts[1, 4] + 26046720*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 
       8*s*u^3 + 10*u^4)*ts[1, 5] + 26046720*(t + u)*
      (10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*ts[1, 6] + 
     124032*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 4*s^2*t^4 + 
       10*s*t^5 + 60*t^6)*ts[1, 7] + 124032*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 
       3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*ts[1, 8] + 
     124032*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 4*t^2*u^4 + 
       10*t*u^5 + 60*u^6)*ts[1, 9] + 1824*(s + t)*(105*s^6 - 90*s^5*t + 
       95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[1, 10] + 
     1824*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[1, 11] + 
     1824*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[1, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 
        5*s^5*t^3 + 4*s^4*t^4 + 5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*
       Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 
        5*s^5*u^3 + 4*s^4*u^4 + 5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*
       Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 
        5*t^5*u^3 + 4*t^4*u^4 + 5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*
       Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] + 
     1562803200*s^6*ts[1, 16] + 1562803200*t^6*ts[1, 17] + 
     1562803200*u^6*ts[1, 18] + 52093440*s^7*ts[1, 19] + 
     52093440*t^7*ts[1, 20] + 52093440*u^7*ts[1, 21] + 
     1532160*s^8*ts[1, 22] + 1532160*t^8*ts[1, 23] + 1532160*u^8*ts[1, 24] + 
     40320*s^9*ts[1, 25] + 40320*t^9*ts[1, 26] + 40320*u^9*ts[1, 27] - 
     3386073600*s^5*ts[1, 31] - 3386073600*t^5*ts[1, 32] - 
     3386073600*u^5*ts[1, 33] - 111628800*s^6*ts[1, 34] - 
     111628800*t^6*ts[1, 35] - 111628800*u^6*ts[1, 36] - 
     3255840*s^7*ts[1, 37] - 3255840*t^7*ts[1, 38] - 3255840*u^7*ts[1, 39] - 
     85120*s^8*ts[1, 40] - 85120*t^8*ts[1, 41] - 85120*u^8*ts[1, 42]))/
   (1730063650258944000*m^14) + ((-16 + dim)*(-14 + dim)*(-12 + dim)*
    (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (-1093962240*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*
      ts[1, 1] - 1093962240*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 
       10*u^4)*ts[1, 2] - 1093962240*(t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 
       8*t*u^3 + 10*u^4)*ts[1, 3] - 5209344*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 
       3*s^3*t^3 + 4*s^2*t^4 + 10*s*t^5 + 60*t^6)*ts[1, 4] - 
     5209344*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 
       10*s*u^5 + 60*u^6)*ts[1, 5] - 5209344*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 
       3*t^3*u^3 + 4*t^2*u^4 + 10*t*u^5 + 60*u^6)*ts[1, 6] - 
     76608*(s + t)*(105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 
       95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[1, 7] - 
     76608*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[1, 8] - 
     76608*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[1, 9] - 
     672*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[1, 10] - 
     672*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[1, 11] - 
     672*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[1, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(252*s^8 - 224*s^7*t + 
        231*s^6*t^2 - 228*s^5*t^3 + 230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 
        224*s*t^7 + 252*t^8)*Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(252*s^8 - 224*s^7*u + 
        231*s^6*u^2 - 228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 
        224*s*u^7 + 252*u^8)*Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(252*t^8 - 224*t^7*u + 
        231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
        224*t*u^7 + 252*u^8)*Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] - 
     2187924480*s^7*ts[1, 16] - 2187924480*t^7*ts[1, 17] - 
     2187924480*u^7*ts[1, 18] - 64350720*s^8*ts[1, 19] - 
     64350720*t^8*ts[1, 20] - 64350720*u^8*ts[1, 21] - 
     1693440*s^9*ts[1, 22] - 1693440*t^9*ts[1, 23] - 1693440*u^9*ts[1, 24] - 
     40320*s^10*ts[1, 25] - 40320*t^10*ts[1, 26] - 40320*u^10*ts[1, 27] + 
     4688409600*s^6*ts[1, 31] + 4688409600*t^6*ts[1, 32] + 
     4688409600*u^6*ts[1, 33] + 136745280*s^7*ts[1, 34] + 
     136745280*t^7*ts[1, 35] + 136745280*u^7*ts[1, 36] + 
     3575040*s^8*ts[1, 37] + 3575040*t^8*ts[1, 38] + 3575040*u^8*ts[1, 39] + 
     84672*s^9*ts[1, 40] + 84672*t^9*ts[1, 41] + 84672*u^9*ts[1, 42]))/
   (145325346621751296000*m^16) + ((-18 + dim)*(-16 + dim)*(-14 + dim)*
    (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (2635928064*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 4*s^2*t^4 + 
       10*s*t^5 + 60*t^6)*ts[1, 1] + 2635928064*(60*s^6 + 10*s^5*u + 
       4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*ts[1, 2] + 
     2635928064*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 4*t^2*u^4 + 
       10*t*u^5 + 60*u^6)*ts[1, 3] + 38763648*(s + t)*
      (105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 
       105*t^6)*ts[1, 4] + 38763648*(s + u)*(105*s^6 - 90*s^5*u + 
       95*s^4*u^2 - 92*s^3*u^3 + 95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[1, 5] + 
     38763648*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[1, 6] + 
     340032*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[1, 7] + 
     340032*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[1, 8] + 
     340032*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[1, 9] + 
     8096*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[1, 10] + 8096*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[1, 11] + 8096*(t + u)*(252*t^8 - 224*t^7*u + 231*t^6*u^2 - 
       228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 224*t*u^7 + 
       252*u^8)*ts[1, 12] + (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (2520*s^10 + 252*s^9*t + 56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 
        10*s^5*t^5 + 12*s^4*t^6 + 21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 
        2520*t^10)*Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 
        21*s^7*u^3 + 12*s^6*u^4 + 10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 
        56*s^2*u^8 + 252*s*u^9 + 2520*u^10)*Gamma[-3 - dim/2]*ts[1, 14])/
      Gamma[1 - dim/2] + (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 
        10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 
        2520*u^10)*Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] + 
     32561464320*s^8*ts[1, 16] + 32561464320*t^8*ts[1, 17] + 
     32561464320*u^8*ts[1, 18] + 856880640*s^9*ts[1, 19] + 
     856880640*t^9*ts[1, 20] + 856880640*u^9*ts[1, 21] + 
     20401920*s^10*ts[1, 22] + 20401920*t^10*ts[1, 23] + 
     20401920*u^10*ts[1, 24] + 443520*s^11*ts[1, 25] + 
     443520*t^11*ts[1, 26] + 443520*u^11*ts[1, 27] - 
     69193111680*s^7*ts[1, 31] - 69193111680*t^7*ts[1, 32] - 
     69193111680*u^7*ts[1, 33] - 1808970240*s^8*ts[1, 34] - 
     1808970240*t^8*ts[1, 35] - 1808970240*u^8*ts[1, 36] - 
     42844032*s^9*ts[1, 37] - 42844032*t^9*ts[1, 38] - 
     42844032*u^9*ts[1, 39] - 927360*s^10*ts[1, 40] - 927360*t^10*ts[1, 41] - 
     927360*u^10*ts[1, 42]))/(147069250781212311552000*m^18) + 
  ((-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
    (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (-1938182400*(s + t)*(105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 
       95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[1, 1] - 
     1938182400*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[1, 2] - 
     1938182400*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[1, 3] - 
     17001600*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[1, 4] - 
     17001600*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[1, 5] - 
     17001600*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[1, 6] - 
     404800*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[1, 7] - 404800*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[1, 8] - 404800*(t + u)*(252*t^8 - 224*t^7*u + 
       231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
       224*t*u^7 + 252*u^8)*ts[1, 9] - 800*(2520*s^10 + 252*s^9*t + 
       56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
       21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[1, 10] - 
     800*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
       10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
       2520*u^10)*ts[1, 11] - 800*(2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 
       21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 
       56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[1, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 
        2142*s^8*t^2 - 2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 
        2135*s^4*t^6 - 2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*
       Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 
        2142*s^8*u^2 - 2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 
        2135*s^4*u^6 - 2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*
       Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 
        2142*t^8*u^2 - 2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 
        2135*t^4*u^6 - 2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*
       Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] - 
     42844032000*s^9*ts[1, 16] - 42844032000*t^9*ts[1, 17] - 
     42844032000*u^9*ts[1, 18] - 1020096000*s^10*ts[1, 19] - 
     1020096000*t^10*ts[1, 20] - 1020096000*u^10*ts[1, 21] - 
     22176000*s^11*ts[1, 22] - 22176000*t^11*ts[1, 23] - 
     22176000*u^11*ts[1, 24] - 443520*s^12*ts[1, 25] - 
     443520*t^12*ts[1, 26] - 443520*u^12*ts[1, 27] + 
     90448512000*s^8*ts[1, 31] + 90448512000*t^8*ts[1, 32] + 
     90448512000*u^8*ts[1, 33] + 2142201600*s^9*ts[1, 34] + 
     2142201600*t^9*ts[1, 35] + 2142201600*u^9*ts[1, 36] + 
     46368000*s^10*ts[1, 37] + 46368000*t^10*ts[1, 38] + 
     46368000*u^10*ts[1, 39] + 924000*s^11*ts[1, 40] + 
     924000*t^11*ts[1, 41] + 924000*u^11*ts[1, 42]))/
   (14706925078121231155200000*m^20) + 
  ((-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
    (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (11935123200*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[1, 1] + 
     11935123200*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[1, 2] + 
     11935123200*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[1, 3] + 
     284169600*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[1, 4] + 284169600*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[1, 5] + 284169600*(t + u)*(252*t^8 - 224*t^7*u + 
       231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
       224*t*u^7 + 252*u^8)*ts[1, 6] + 561600*(2520*s^10 + 252*s^9*t + 
       56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
       21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[1, 7] + 
     561600*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
       10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
       2520*u^10)*ts[1, 8] + 561600*(2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 
       21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 
       56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[1, 9] + 
     11232*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 2128*s^7*t^3 + 
       2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 2128*s^3*t^7 + 
       2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[1, 10] + 
     11232*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 2128*s^7*u^3 + 
       2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 2128*s^3*u^7 + 
       2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[1, 11] + 
     11232*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 2128*t^7*u^3 + 
       2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 2128*t^3*u^7 + 
       2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[1, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*s^12 + 2310*s^11*t + 
        420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
        35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
        27720*t^12)*Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*s^12 + 2310*s^11*u + 
        420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
        35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
        27720*u^12)*Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*t^12 + 2310*t^11*u + 
        420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
        35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
        27720*u^12)*Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] + 
     716107392000*s^10*ts[1, 16] + 716107392000*t^10*ts[1, 17] + 
     716107392000*u^10*ts[1, 18] + 15567552000*s^11*ts[1, 19] + 
     15567552000*t^11*ts[1, 20] + 15567552000*u^11*ts[1, 21] + 
     311351040*s^12*ts[1, 22] + 311351040*t^12*ts[1, 23] + 
     311351040*u^12*ts[1, 24] + 5765760*s^13*ts[1, 25] + 
     5765760*t^13*ts[1, 26] + 5765760*u^13*ts[1, 27] - 
     1503825523200*s^9*ts[1, 31] - 1503825523200*t^9*ts[1, 32] - 
     1503825523200*u^9*ts[1, 33] - 32550336000*s^10*ts[1, 34] - 
     32550336000*t^10*ts[1, 35] - 32550336000*u^10*ts[1, 36] - 
     648648000*s^11*ts[1, 37] - 648648000*t^11*ts[1, 38] - 
     648648000*u^11*ts[1, 39] - 11975040*s^12*ts[1, 40] - 
     11975040*t^12*ts[1, 41] - 11975040*u^12*ts[1, 42]))/
   (20648522809682208541900800000*m^22) + 
  (-515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
      230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
     ts[1, 1] - 515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
      228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
      252*u^8)*ts[1, 2] - 515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*(252*t^8 - 224*t^7*u + 
      231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
      224*t*u^7 + 252*u^8)*ts[1, 3] - 1017900*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*s^10 + 252*s^9*t + 
      56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
      21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[1, 4] - 
    1017900*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 
      12*s^6*u^4 + 10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 
      252*s*u^9 + 2520*u^10)*ts[1, 5] - 1017900*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*t^10 + 252*t^9*u + 
      56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 
      21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[1, 6] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 
      2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 
      2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[1, 7] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 
      2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 
      2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[1, 8] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 
      2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 
      2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[1, 9] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*s^12 + 2310*s^11*t + 420*s^10*t^2 + 126*s^9*t^3 + 
      56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 35*s^5*t^7 + 56*s^4*t^8 + 
      126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 27720*t^12)*ts[1, 10] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*s^12 + 2310*s^11*u + 420*s^10*u^2 + 126*s^9*u^3 + 
      56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 35*s^5*u^7 + 56*s^4*u^8 + 
      126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 27720*u^12)*ts[1, 11] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*t^12 + 2310*t^11*u + 420*t^10*u^2 + 126*t^9*u^3 + 
      56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 35*t^5*u^7 + 56*t^4*u^8 + 
      126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 27720*u^12)*ts[1, 12] + 
    (74850895185098005964390400000*err*Gamma[-3 - dim/2]*ts[1, 13])/
     Gamma[1 - dim/2] + (74850895185098005964390400000*err*Gamma[-3 - dim/2]*
      ts[1, 14])/Gamma[1 - dim/2] + (74850895185098005964390400000*err*
      Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] - 
    28216188000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^11*ts[1, 16] - 28216188000*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^11*ts[1, 17] - 
    28216188000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^11*ts[1, 18] - 564323760*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[1, 19] - 
    564323760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^12*ts[1, 20] - 564323760*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[1, 21] - 
    10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^13*ts[1, 22] - 10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[1, 23] - 
    10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^13*ts[1, 24] - 180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[1, 25] - 
    180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^14*ts[1, 26] - 180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[1, 27] + 
    58997484000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^10*ts[1, 31] + 58997484000*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^10*ts[1, 32] + 
    58997484000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^10*ts[1, 33] + 1175674500*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^11*ts[1, 34] + 
    1175674500*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^11*ts[1, 35] + 1175674500*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^11*ts[1, 36] + 
    21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^12*ts[1, 37] + 21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^12*ts[1, 38] + 
    21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^12*ts[1, 39] + 373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[1, 40] + 
    373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^13*ts[1, 41] + 373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[1, 42])/
   (74850895185098005964390400000*m^24) + 
  (1017900*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(2520*s^10 + 252*s^9*t + 56*s^8*t^2 + 21*s^7*t^3 + 
      12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 21*s^3*t^7 + 56*s^2*t^8 + 
      252*s*t^9 + 2520*t^10)*ts[1, 1] + 1017900*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
      10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
      2520*u^10)*ts[1, 2] + 1017900*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*t^10 + 252*t^9*u + 
      56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 
      21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[1, 3] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 
      2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 
      2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[1, 4] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 
      2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 
      2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[1, 5] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 
      2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 
      2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[1, 6] + 
    29*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 420*s^10*t^2 + 
      126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 35*s^5*t^7 + 
      56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 27720*t^12)*
     ts[1, 7] + 29*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*u + 
      420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
      35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
      27720*u^12)*ts[1, 8] + 29*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
      420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
      35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
      27720*u^12)*ts[1, 9] - (1197614322961568095430246400000*err*ts[1, 10])/
     (dim*(8 + 6*dim + dim^2)) - (1197614322961568095430246400000*err*
      ts[1, 11])/(dim*(8 + 6*dim + dim^2)) - 
    (1197614322961568095430246400000*err*ts[1, 12])/
     (dim*(8 + 6*dim + dim^2)) + 564323760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[1, 16] + 
    564323760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^12*ts[1, 17] + 564323760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[1, 18] + 
    10450440*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^13*ts[1, 19] + 10450440*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[1, 20] + 
    10450440*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^13*ts[1, 21] + 180180*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[1, 22] + 
    180180*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^14*ts[1, 23] + 180180*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[1, 24] - 
    (1197614322961568095430246400000*err*ts[1, 25])/
     (dim*(8 + 6*dim + dim^2)) - (1197614322961568095430246400000*err*
      ts[1, 26])/(dim*(8 + 6*dim + dim^2)) - 
    (1197614322961568095430246400000*err*ts[1, 27])/
     (dim*(8 + 6*dim + dim^2)) - 1175674500*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^11*ts[1, 31] - 
    1175674500*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^11*ts[1, 32] - 1175674500*(-26 + dim)*
     (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
     (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^11*
     ts[1, 33] - 21704760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[1, 34] - 
    21704760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^12*ts[1, 35] - 21704760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[1, 36] - 
    373230*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^13*ts[1, 37] - 373230*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[1, 38] - 
    373230*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^13*ts[1, 39] - 6006*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[1, 40] - 
    6006*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^14*ts[1, 41] - 6006*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[1, 42])/
   (149701790370196011928780800000*m^26) + 
  (345945600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2*s^2 + s*t + 2*t^2)*ts[1, 1] + 345945600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(2*s^2 + s*u + 2*u^2)*ts[1, 2] + 
    345945600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2*t^2 + t*u + 2*u^2)*ts[1, 3] + 9609600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*
     ts[1, 4] + 9609600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[1, 5] + 
    9609600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*
     (3*t^2 - 2*t*u + 3*u^2)*ts[1, 6] + 87360*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 
      3*s*t^3 + 12*t^4)*ts[1, 7] + 87360*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*
     ts[1, 8] + 87360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[1, 9] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*
     (10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*ts[1, 10] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + u)*
     (10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 10*u^4)*ts[1, 11] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*
     (10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*ts[1, 12] + 
    ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*dim*(2 + dim)*
      (4 + dim)*(6 + dim)*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 
       4*s^2*t^4 + 10*s*t^5 + 60*t^6)*Gamma[-3 - dim/2]*ts[1, 13])/
     Gamma[1 - dim/2] + ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*dim*(2 + dim)*(4 + dim)*(6 + dim)*(60*s^6 + 10*s^5*u + 
       4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*
      Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] + 
    ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*dim*(2 + dim)*
      (4 + dim)*(6 + dim)*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 
       4*t^2*u^4 + 10*t*u^5 + 60*u^6)*Gamma[-3 - dim/2]*ts[1, 15])/
     Gamma[1 - dim/2] + 115315200*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^4*ts[1, 16] + 115315200*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^4*ts[1, 17] + 
    115315200*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^4*
     ts[1, 18] + 5241600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^5*ts[1, 19] + 5241600*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^5*ts[1, 20] + 5241600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^5*ts[1, 21] + 
    201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^6*
     ts[1, 22] + 201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^6*ts[1, 23] + 201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^6*ts[1, 24] + 6720*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^7*ts[1, 25] + 
    6720*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^7*
     ts[1, 26] + 6720*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     u^7*ts[1, 27] - 259459200*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^3*ts[1, 31] - 259459200*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^3*ts[1, 32] - 259459200*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^3*ts[1, 33] - 
    11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^4*
     ts[1, 34] - 11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^4*ts[1, 35] - 11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^4*ts[1, 36] - 436800*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^5*ts[1, 37] - 
    436800*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^5*
     ts[1, 38] - 436800*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^5*ts[1, 39] - 14400*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^6*ts[1, 40] - 14400*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^6*ts[1, 41] - 
    14400*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^6*
     ts[1, 42] + (55794106368000*Gamma[6 - dim/2]*ts[1, 43])/
     Gamma[1 - dim/2])/(55794106368000*m^10) + 
  ((-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(-69189120*(s + t)*ts[1, 1] - 
     69189120*(s + u)*ts[1, 2] - 69189120*(t + u)*ts[1, 3] - 
     1647360*(2*s^2 + s*t + 2*t^2)*ts[1, 4] - 1647360*(2*s^2 + s*u + 2*u^2)*
      ts[1, 5] - 1647360*(2*t^2 + t*u + 2*u^2)*ts[1, 6] - 
     45760*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*ts[1, 7] - 
     45760*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[1, 8] - 
     45760*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[1, 9] - 
     416*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*ts[1, 10] - 
     416*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*ts[1, 11] - 
     416*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[1, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(10*s^4 - 8*s^3*t + 
        9*s^2*t^2 - 8*s*t^3 + 10*t^4)*Gamma[-3 - dim/2]*ts[1, 13])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
       (10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 10*u^4)*Gamma[-3 - dim/2]*
       ts[1, 14])/Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*
       Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] - 
     9884160*s^3*ts[1, 16] - 9884160*t^3*ts[1, 17] - 9884160*u^3*ts[1, 18] - 
     549120*s^4*ts[1, 19] - 549120*t^4*ts[1, 20] - 549120*u^4*ts[1, 21] - 
     24960*s^5*ts[1, 22] - 24960*t^5*ts[1, 23] - 24960*u^5*ts[1, 24] - 
     960*s^6*ts[1, 25] - 960*t^6*ts[1, 26] - 960*u^6*ts[1, 27] + 
     23063040*s^2*ts[1, 31] + 23063040*t^2*ts[1, 32] + 
     23063040*u^2*ts[1, 33] + 1235520*s^3*ts[1, 34] + 1235520*t^3*ts[1, 35] + 
     1235520*u^3*ts[1, 36] + 54912*s^4*ts[1, 37] + 54912*t^4*ts[1, 38] + 
     54912*u^4*ts[1, 39] + 2080*s^5*ts[1, 40] + 2080*t^5*ts[1, 41] + 
     2080*u^5*ts[1, 42] + 8302694400*ts[1, 44]))/(132843110400*m^8) + 
  ((-6 + dim)*(-4 + dim)*(-2 + dim)*(53222400*ts[1, 1] + 53222400*ts[1, 2] + 
     53222400*ts[1, 3] + 2661120*(s + t)*ts[1, 4] + 
     2661120*(s + u)*ts[1, 5] + 2661120*(t + u)*ts[1, 6] + 
     63360*(2*s^2 + s*t + 2*t^2)*ts[1, 7] + 63360*(2*s^2 + s*u + 2*u^2)*
      ts[1, 8] + 63360*(2*t^2 + t*u + 2*u^2)*ts[1, 9] + 
     1760*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*ts[1, 10] + 
     1760*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[1, 11] + 
     1760*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[1, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 
        3*s*t^3 + 12*t^4)*Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 
        3*s*u^3 + 12*u^4)*Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 
        3*t*u^3 + 12*u^4)*Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] + 
     5322240*s^2*ts[1, 16] + 5322240*t^2*ts[1, 17] + 5322240*u^2*ts[1, 18] + 
     380160*s^3*ts[1, 19] + 380160*t^3*ts[1, 20] + 380160*u^3*ts[1, 21] + 
     21120*s^4*ts[1, 22] + 21120*t^4*ts[1, 23] + 21120*u^4*ts[1, 24] + 
     960*s^5*ts[1, 25] + 960*t^5*ts[1, 26] + 960*u^5*ts[1, 27] - 
     13305600*s*ts[1, 31] - 13305600*t*ts[1, 32] - 13305600*u*ts[1, 33] - 
     887040*s^2*ts[1, 34] - 887040*t^2*ts[1, 35] - 887040*u^2*ts[1, 36] - 
     47520*s^3*ts[1, 37] - 47520*t^3*ts[1, 38] - 47520*u^3*ts[1, 39] - 
     2112*s^4*ts[1, 40] - 2112*t^4*ts[1, 41] - 2112*u^4*ts[1, 42] - 
     319334400*ts[1, 45]))/(2554675200*m^6) + 
  ((-4 + dim)*(-2 + dim)*(-483840*ts[1, 4] - 483840*ts[1, 5] - 
     483840*ts[1, 6] - 24192*(s + t)*ts[1, 7] - 24192*(s + u)*ts[1, 8] - 
     24192*(t + u)*ts[1, 9] - 576*(2*s^2 + s*t + 2*t^2)*ts[1, 10] - 
     576*(2*s^2 + s*u + 2*u^2)*ts[1, 11] - 576*(2*t^2 + t*u + 2*u^2)*
      ts[1, 12] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*
       (3*s^2 - 2*s*t + 3*t^2)*Gamma[-3 - dim/2]*ts[1, 13])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
       (3*s^2 - 2*s*u + 3*u^2)*Gamma[-3 - dim/2]*ts[1, 14])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*
       (3*t^2 - 2*t*u + 3*u^2)*Gamma[-3 - dim/2]*ts[1, 15])/
      Gamma[1 - dim/2] - 483840*s*ts[1, 16] - 483840*t*ts[1, 17] - 
     483840*u*ts[1, 18] - 48384*s^2*ts[1, 19] - 48384*t^2*ts[1, 20] - 
     48384*u^2*ts[1, 21] - 3456*s^3*ts[1, 22] - 3456*t^3*ts[1, 23] - 
     3456*u^3*ts[1, 24] - 192*s^4*ts[1, 25] - 192*t^4*ts[1, 26] - 
     192*u^4*ts[1, 27] + 1451520*ts[1, 31] + 1451520*ts[1, 32] + 
     1451520*ts[1, 33] + 120960*s*ts[1, 34] + 120960*t*ts[1, 35] + 
     120960*u*ts[1, 36] + 8064*s^2*ts[1, 37] + 8064*t^2*ts[1, 38] + 
     8064*u^2*ts[1, 39] + 432*s^3*ts[1, 40] + 432*t^3*ts[1, 41] + 
     432*u^3*ts[1, 42] + 2903040*ts[1, 46]))/(11612160*m^4) + 
  ((-2 + dim)*(13440*ts[1, 7] + 13440*ts[1, 8] + 13440*ts[1, 9] + 
     672*(s + t)*ts[1, 10] + 672*(s + u)*ts[1, 11] + 672*(t + u)*ts[1, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*s^2 + s*t + 2*t^2)*
       Gamma[-3 - dim/2]*ts[1, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*s^2 + s*u + 2*u^2)*
       Gamma[-3 - dim/2]*ts[1, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*t^2 + t*u + 2*u^2)*
       Gamma[-3 - dim/2]*ts[1, 15])/Gamma[1 - dim/2] + 80640*ts[1, 16] + 
     80640*ts[1, 17] + 80640*ts[1, 18] + 13440*s*ts[1, 19] + 
     13440*t*ts[1, 20] + 13440*u*ts[1, 21] + 1344*s^2*ts[1, 22] + 
     1344*t^2*ts[1, 23] + 1344*u^2*ts[1, 24] + 96*s^3*ts[1, 25] + 
     96*t^3*ts[1, 26] + 96*u^3*ts[1, 27] - 40320*ts[1, 34] - 
     40320*ts[1, 35] - 40320*ts[1, 36] - 3360*s*ts[1, 37] - 
     3360*t*ts[1, 38] - 3360*u*ts[1, 39] - 224*s^2*ts[1, 40] - 
     224*t^2*ts[1, 41] - 224*u^2*ts[1, 42] - 80640*ts[1, 47]))/(161280*m^2))


==> anc/n8_amp_plus_counter_terms_abstract.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

G[1, box, dim, {s, t}]*ts[8, 1] + G[1, box, dim, {s, u}]*ts[8, 2] + 
 G[1, box, dim, {u, t}]*ts[8, 3] + G[1, box, 2 + dim, {s, t}]*ts[8, 4] + 
 G[1, box, 2 + dim, {s, u}]*ts[8, 5] + G[1, box, 2 + dim, {u, t}]*ts[8, 6] + 
 G[1, box, 4 + dim, {s, t}]*ts[8, 7] + G[1, box, 4 + dim, {s, u}]*ts[8, 8] + 
 G[1, box, 4 + dim, {u, t}]*ts[8, 9] + G[1, box, 6 + dim, {s, t}]*ts[8, 10] + 
 G[1, box, 6 + dim, {s, u}]*ts[8, 11] + G[1, box, 6 + dim, {u, t}]*
  ts[8, 12] + G[1, box, 8 + dim, {s, t}]*ts[8, 13] + 
 G[1, box, 8 + dim, {s, u}]*ts[8, 14] + G[1, box, 8 + dim, {u, t}]*
  ts[8, 15] + G[1, bub, dim, {s}]*ts[8, 16] + G[1, bub, dim, {t}]*ts[8, 17] + 
 G[1, bub, dim, {u}]*ts[8, 18] + G[1, bub, 2 + dim, {s}]*ts[8, 19] + 
 G[1, bub, 2 + dim, {t}]*ts[8, 20] + G[1, bub, 2 + dim, {u}]*ts[8, 21] + 
 G[1, bub, 4 + dim, {s}]*ts[8, 22] + G[1, bub, 4 + dim, {t}]*ts[8, 23] + 
 G[1, bub, 4 + dim, {u}]*ts[8, 24] + G[1, bub, 6 + dim, {s}]*ts[8, 25] + 
 G[1, bub, 6 + dim, {t}]*ts[8, 26] + G[1, bub, 6 + dim, {u}]*ts[8, 27] + 
 G[1, tad, dim, {}]*ts[8, 28] + G[1, tad, 2 + dim, {}]*ts[8, 29] + 
 G[1, tad, 4 + dim, {}]*ts[8, 30] + G[1, tri, dim, {s}]*ts[8, 31] + 
 G[1, tri, dim, {t}]*ts[8, 32] + G[1, tri, dim, {u}]*ts[8, 33] + 
 G[1, tri, 2 + dim, {s}]*ts[8, 34] + G[1, tri, 2 + dim, {t}]*ts[8, 35] + 
 G[1, tri, 2 + dim, {u}]*ts[8, 36] + G[1, tri, 4 + dim, {s}]*ts[8, 37] + 
 G[1, tri, 4 + dim, {t}]*ts[8, 38] + G[1, tri, 4 + dim, {u}]*ts[8, 39] + 
 G[1, tri, 6 + dim, {s}]*ts[8, 40] + G[1, tri, 6 + dim, {t}]*ts[8, 41] + 
 G[1, tri, 6 + dim, {u}]*ts[8, 42] + G[1, tad, -10 + dim, {}]*ts[8, 43] + 
 G[1, tad, -8 + dim, {}]*ts[8, 44] + G[1, tad, -6 + dim, {}]*ts[8, 45] + 
 G[1, tad, -4 + dim, {}]*ts[8, 46] + G[1, tad, -2 + dim, {}]*ts[8, 47]


==> anc/n8_amp_plus_counter_terms_abstract_mass_expanded_arbitrary_d.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

G[1, tad, dim, {}]*((-4*m^4*(ts[8, 25] + ts[8, 26] + ts[8, 27] - ts[8, 30]))/
   (dim*(2 + dim)) + (err*(ts[8, 31] + ts[8, 32] + ts[8, 33]))/m^34 + 
  (err*ts[8, 1] + err*ts[8, 2] + err*ts[8, 3] + err*ts[8, 16] + 
    err*ts[8, 17] + err*ts[8, 18] + ((-32 + dim)*(-30 + dim)*(-28 + dim)*
      (-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
      (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*s^14*ts[8, 31])/199402984176085263974400000 + 
    ((-32 + dim)*(-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
      (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
      (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[8, 32])/
     199402984176085263974400000 + ((-32 + dim)*(-30 + dim)*(-28 + dim)*
      (-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
      (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*u^14*ts[8, 33])/199402984176085263974400000 - 
    (2*err*ts[8, 34])/dim - (2*err*ts[8, 35])/dim - (2*err*ts[8, 36])/dim)/
   m^32 + (((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
      (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
      (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 
       420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
       35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
       27720*t^12)*ts[8, 1])/20648522809682208541900800000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*u + 
       420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
       35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
       27720*u^12)*ts[8, 2])/20648522809682208541900800000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
       420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
       35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
       27720*u^12)*ts[8, 3])/20648522809682208541900800000 - 
    (2*err*ts[8, 4])/dim - (2*err*ts[8, 5])/dim - (2*err*ts[8, 6])/dim + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[8, 16])/
     3323383069601421066240000 + ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      t^14*ts[8, 17])/3323383069601421066240000 + 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[8, 18])/
     3323383069601421066240000 - (2*err*ts[8, 19])/dim - 
    (2*err*ts[8, 20])/dim - (2*err*ts[8, 21])/dim - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[8, 31])/
     1604391826704134307840000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      t^13*ts[8, 32])/1604391826704134307840000 - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[8, 33])/
     1604391826704134307840000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      s^14*ts[8, 34])/99701492088042631987200000 - 
    ((-30 + dim)*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
      (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
      (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[8, 35])/
     99701492088042631987200000 - ((-30 + dim)*(-28 + dim)*(-26 + dim)*
      (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
      (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
      u^14*ts[8, 36])/99701492088042631987200000 + 
    (4*err*ts[8, 37])/(dim*(2 + dim)) + (4*err*ts[8, 38])/(dim*(2 + dim)) + 
    (4*err*ts[8, 39])/(dim*(2 + dim)))/m^30 + 
  m^2*(((48 + 44*dim + 12*dim^2 + dim^3)*Gamma[-3 - dim/2]*
      (ts[8, 13] + ts[8, 14] + ts[8, 15]))/(48*Gamma[1 - dim/2]) + 
    (6*ts[8, 22] + 6*ts[8, 23] + 6*ts[8, 24] + s*ts[8, 25] + t*ts[8, 26] + 
      u*ts[8, 27] - 6*ts[8, 29] - 3*ts[8, 40] - 3*ts[8, 41] - 3*ts[8, 42])/
     (3*dim)) + (-20358*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*
     (2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 2128*s^7*t^3 + 2135*s^6*t^4 - 
      2130*s^5*t^5 + 2135*s^4*t^6 - 2128*s^3*t^7 + 2142*s^2*t^8 - 
      2100*s*t^9 + 2310*t^10)*ts[8, 1] - 20358*(-28 + dim)*(-26 + dim)*
     (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
     (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 2128*s^7*u^3 + 
      2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 2128*s^3*u^7 + 
      2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[8, 2] - 
    20358*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 
      2142*t^8*u^2 - 2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 
      2135*t^4*u^6 - 2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*
     ts[8, 3] - 29*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 
      420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
      35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
      27720*t^12)*ts[8, 4] - 29*(-28 + dim)*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (27720*s^12 + 2310*s^11*u + 420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 
      35*s^7*u^5 + 30*s^6*u^6 + 35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 
      420*s^2*u^10 + 2310*s*u^11 + 27720*u^12)*ts[8, 5] - 
    29*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
      420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
      35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
      27720*u^12)*ts[8, 6] + (1197614322961568095430246400000*err*ts[8, 7])/
     (dim*(2 + dim)) + (1197614322961568095430246400000*err*ts[8, 8])/
     (dim*(2 + dim)) + (1197614322961568095430246400000*err*ts[8, 9])/
     (dim*(2 + dim)) - 10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[8, 16] - 
    10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[8, 17] - 
    10450440*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[8, 18] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[8, 19] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[8, 20] - 
    180180*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[8, 21] + 
    (1197614322961568095430246400000*err*ts[8, 22])/(dim*(2 + dim)) + 
    (1197614322961568095430246400000*err*ts[8, 23])/(dim*(2 + dim)) + 
    (1197614322961568095430246400000*err*ts[8, 24])/(dim*(2 + dim)) + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[8, 31] + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^12*ts[8, 32] + 
    21704760*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[8, 33] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[8, 34] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[8, 35] + 
    373230*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[8, 36] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[8, 37] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^14*ts[8, 38] + 
    6006*(-28 + dim)*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[8, 39] - 
    (2395228645923136190860492800000*err*ts[8, 40])/
     (dim*(8 + 6*dim + dim^2)) - (2395228645923136190860492800000*err*
      ts[8, 41])/(dim*(8 + 6*dim + dim^2)) - 
    (2395228645923136190860492800000*err*ts[8, 42])/
     (dim*(8 + 6*dim + dim^2)))/(299403580740392023857561600000*m^28) + 
  (-320*ts[8, 10] - 320*ts[8, 11] - 320*ts[8, 12] - 
    (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*Gamma[-3 - dim/2]*ts[8, 13])/
     Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
      Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] - 
    (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*Gamma[-3 - dim/2]*ts[8, 15])/
     Gamma[1 - dim/2] - 1920*ts[8, 19] - 1920*ts[8, 20] - 1920*ts[8, 21] - 
    320*s*ts[8, 22] - 320*t*ts[8, 23] - 320*u*ts[8, 24] - 32*s^2*ts[8, 25] - 
    32*t^2*ts[8, 26] - 32*u^2*ts[8, 27] + 1920*ts[8, 28] + 960*ts[8, 37] + 
    960*ts[8, 38] + 960*ts[8, 39] + 80*s*ts[8, 40] + 80*t*ts[8, 41] + 
    80*u*ts[8, 42])/1920 + ((-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
    (-4 + dim)*(-2 + dim)*(-653452800*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*
      ts[8, 1] - 653452800*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[8, 2] - 
     653452800*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[8, 3] - 
     5940480*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*ts[8, 4] - 
     5940480*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*ts[8, 5] - 
     5940480*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[8, 6] - 
     228480*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*
      ts[8, 7] - 228480*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 
       10*u^4)*ts[8, 8] - 228480*(t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 
       8*t*u^3 + 10*u^4)*ts[8, 9] - 1088*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 
       3*s^3*t^3 + 4*s^2*t^4 + 10*s*t^5 + 60*t^6)*ts[8, 10] - 
     1088*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 
       60*u^6)*ts[8, 11] - 1088*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 
       4*t^2*u^4 + 10*t*u^5 + 60*u^6)*ts[8, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(105*s^6 - 90*s^5*t + 
        95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 105*t^6)*
       Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(105*s^6 - 90*s^5*u + 
        95*s^4*u^2 - 92*s^3*u^3 + 95*s^2*u^4 - 90*s*u^5 + 105*u^6)*
       Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(105*t^6 - 90*t^5*u + 
        95*t^4*u^2 - 92*t^3*u^3 + 95*t^2*u^4 - 90*t*u^5 + 105*u^6)*
       Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] - 
     356428800*s^5*ts[8, 16] - 356428800*t^5*ts[8, 17] - 
     356428800*u^5*ts[8, 18] - 13708800*s^6*ts[8, 19] - 
     13708800*t^6*ts[8, 20] - 13708800*u^6*ts[8, 21] - 456960*s^7*ts[8, 22] - 
     456960*t^7*ts[8, 23] - 456960*u^7*ts[8, 24] - 13440*s^8*ts[8, 25] - 
     13440*t^8*ts[8, 26] - 13440*u^8*ts[8, 27] + 784143360*s^4*ts[8, 31] + 
     784143360*t^4*ts[8, 32] + 784143360*u^4*ts[8, 33] + 
     29702400*s^5*ts[8, 34] + 29702400*t^5*ts[8, 35] + 
     29702400*u^5*ts[8, 36] + 979200*s^6*ts[8, 37] + 979200*t^6*ts[8, 38] + 
     979200*u^6*ts[8, 39] + 28560*s^7*ts[8, 40] + 28560*t^7*ts[8, 41] + 
     28560*u^7*ts[8, 42]))/(7587998466048000*m^12) + 
  ((-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
    (-2 + dim)*(677214720*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*
      ts[8, 1] + 677214720*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*
      ts[8, 2] + 677214720*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*
      ts[8, 3] + 26046720*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 
       10*t^4)*ts[8, 4] + 26046720*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 
       8*s*u^3 + 10*u^4)*ts[8, 5] + 26046720*(t + u)*
      (10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*ts[8, 6] + 
     124032*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 4*s^2*t^4 + 
       10*s*t^5 + 60*t^6)*ts[8, 7] + 124032*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 
       3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*ts[8, 8] + 
     124032*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 4*t^2*u^4 + 
       10*t*u^5 + 60*u^6)*ts[8, 9] + 1824*(s + t)*(105*s^6 - 90*s^5*t + 
       95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[8, 10] + 
     1824*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[8, 11] + 
     1824*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[8, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 
        5*s^5*t^3 + 4*s^4*t^4 + 5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*
       Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 
        5*s^5*u^3 + 4*s^4*u^4 + 5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*
       Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 
        5*t^5*u^3 + 4*t^4*u^4 + 5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*
       Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] + 
     1562803200*s^6*ts[8, 16] + 1562803200*t^6*ts[8, 17] + 
     1562803200*u^6*ts[8, 18] + 52093440*s^7*ts[8, 19] + 
     52093440*t^7*ts[8, 20] + 52093440*u^7*ts[8, 21] + 
     1532160*s^8*ts[8, 22] + 1532160*t^8*ts[8, 23] + 1532160*u^8*ts[8, 24] + 
     40320*s^9*ts[8, 25] + 40320*t^9*ts[8, 26] + 40320*u^9*ts[8, 27] - 
     3386073600*s^5*ts[8, 31] - 3386073600*t^5*ts[8, 32] - 
     3386073600*u^5*ts[8, 33] - 111628800*s^6*ts[8, 34] - 
     111628800*t^6*ts[8, 35] - 111628800*u^6*ts[8, 36] - 
     3255840*s^7*ts[8, 37] - 3255840*t^7*ts[8, 38] - 3255840*u^7*ts[8, 39] - 
     85120*s^8*ts[8, 40] - 85120*t^8*ts[8, 41] - 85120*u^8*ts[8, 42]))/
   (1730063650258944000*m^14) + ((-16 + dim)*(-14 + dim)*(-12 + dim)*
    (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (-1093962240*(s + t)*(10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*
      ts[8, 1] - 1093962240*(s + u)*(10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 
       10*u^4)*ts[8, 2] - 1093962240*(t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 
       8*t*u^3 + 10*u^4)*ts[8, 3] - 5209344*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 
       3*s^3*t^3 + 4*s^2*t^4 + 10*s*t^5 + 60*t^6)*ts[8, 4] - 
     5209344*(60*s^6 + 10*s^5*u + 4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 
       10*s*u^5 + 60*u^6)*ts[8, 5] - 5209344*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 
       3*t^3*u^3 + 4*t^2*u^4 + 10*t*u^5 + 60*u^6)*ts[8, 6] - 
     76608*(s + t)*(105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 
       95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[8, 7] - 
     76608*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[8, 8] - 
     76608*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[8, 9] - 
     672*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[8, 10] - 
     672*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[8, 11] - 
     672*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[8, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(252*s^8 - 224*s^7*t + 
        231*s^6*t^2 - 228*s^5*t^3 + 230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 
        224*s*t^7 + 252*t^8)*Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(252*s^8 - 224*s^7*u + 
        231*s^6*u^2 - 228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 
        224*s*u^7 + 252*u^8)*Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(252*t^8 - 224*t^7*u + 
        231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
        224*t*u^7 + 252*u^8)*Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] - 
     2187924480*s^7*ts[8, 16] - 2187924480*t^7*ts[8, 17] - 
     2187924480*u^7*ts[8, 18] - 64350720*s^8*ts[8, 19] - 
     64350720*t^8*ts[8, 20] - 64350720*u^8*ts[8, 21] - 
     1693440*s^9*ts[8, 22] - 1693440*t^9*ts[8, 23] - 1693440*u^9*ts[8, 24] - 
     40320*s^10*ts[8, 25] - 40320*t^10*ts[8, 26] - 40320*u^10*ts[8, 27] + 
     4688409600*s^6*ts[8, 31] + 4688409600*t^6*ts[8, 32] + 
     4688409600*u^6*ts[8, 33] + 136745280*s^7*ts[8, 34] + 
     136745280*t^7*ts[8, 35] + 136745280*u^7*ts[8, 36] + 
     3575040*s^8*ts[8, 37] + 3575040*t^8*ts[8, 38] + 3575040*u^8*ts[8, 39] + 
     84672*s^9*ts[8, 40] + 84672*t^9*ts[8, 41] + 84672*u^9*ts[8, 42]))/
   (145325346621751296000*m^16) + ((-18 + dim)*(-16 + dim)*(-14 + dim)*
    (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (2635928064*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 4*s^2*t^4 + 
       10*s*t^5 + 60*t^6)*ts[8, 1] + 2635928064*(60*s^6 + 10*s^5*u + 
       4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*ts[8, 2] + 
     2635928064*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 4*t^2*u^4 + 
       10*t*u^5 + 60*u^6)*ts[8, 3] + 38763648*(s + t)*
      (105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 95*s^2*t^4 - 90*s*t^5 + 
       105*t^6)*ts[8, 4] + 38763648*(s + u)*(105*s^6 - 90*s^5*u + 
       95*s^4*u^2 - 92*s^3*u^3 + 95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[8, 5] + 
     38763648*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[8, 6] + 
     340032*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[8, 7] + 
     340032*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[8, 8] + 
     340032*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[8, 9] + 
     8096*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[8, 10] + 8096*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[8, 11] + 8096*(t + u)*(252*t^8 - 224*t^7*u + 231*t^6*u^2 - 
       228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 224*t*u^7 + 
       252*u^8)*ts[8, 12] + (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (2520*s^10 + 252*s^9*t + 56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 
        10*s^5*t^5 + 12*s^4*t^6 + 21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 
        2520*t^10)*Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 
        21*s^7*u^3 + 12*s^6*u^4 + 10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 
        56*s^2*u^8 + 252*s*u^9 + 2520*u^10)*Gamma[-3 - dim/2]*ts[8, 14])/
      Gamma[1 - dim/2] + (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 
        10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 
        2520*u^10)*Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] + 
     32561464320*s^8*ts[8, 16] + 32561464320*t^8*ts[8, 17] + 
     32561464320*u^8*ts[8, 18] + 856880640*s^9*ts[8, 19] + 
     856880640*t^9*ts[8, 20] + 856880640*u^9*ts[8, 21] + 
     20401920*s^10*ts[8, 22] + 20401920*t^10*ts[8, 23] + 
     20401920*u^10*ts[8, 24] + 443520*s^11*ts[8, 25] + 
     443520*t^11*ts[8, 26] + 443520*u^11*ts[8, 27] - 
     69193111680*s^7*ts[8, 31] - 69193111680*t^7*ts[8, 32] - 
     69193111680*u^7*ts[8, 33] - 1808970240*s^8*ts[8, 34] - 
     1808970240*t^8*ts[8, 35] - 1808970240*u^8*ts[8, 36] - 
     42844032*s^9*ts[8, 37] - 42844032*t^9*ts[8, 38] - 
     42844032*u^9*ts[8, 39] - 927360*s^10*ts[8, 40] - 927360*t^10*ts[8, 41] - 
     927360*u^10*ts[8, 42]))/(147069250781212311552000*m^18) + 
  ((-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
    (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (-1938182400*(s + t)*(105*s^6 - 90*s^5*t + 95*s^4*t^2 - 92*s^3*t^3 + 
       95*s^2*t^4 - 90*s*t^5 + 105*t^6)*ts[8, 1] - 
     1938182400*(s + u)*(105*s^6 - 90*s^5*u + 95*s^4*u^2 - 92*s^3*u^3 + 
       95*s^2*u^4 - 90*s*u^5 + 105*u^6)*ts[8, 2] - 
     1938182400*(t + u)*(105*t^6 - 90*t^5*u + 95*t^4*u^2 - 92*t^3*u^3 + 
       95*t^2*u^4 - 90*t*u^5 + 105*u^6)*ts[8, 3] - 
     17001600*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[8, 4] - 
     17001600*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[8, 5] - 
     17001600*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[8, 6] - 
     404800*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[8, 7] - 404800*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[8, 8] - 404800*(t + u)*(252*t^8 - 224*t^7*u + 
       231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
       224*t*u^7 + 252*u^8)*ts[8, 9] - 800*(2520*s^10 + 252*s^9*t + 
       56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
       21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[8, 10] - 
     800*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
       10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
       2520*u^10)*ts[8, 11] - 800*(2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 
       21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 
       56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[8, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 
        2142*s^8*t^2 - 2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 
        2135*s^4*t^6 - 2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*
       Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 
        2142*s^8*u^2 - 2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 
        2135*s^4*u^6 - 2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*
       Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 
        2142*t^8*u^2 - 2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 
        2135*t^4*u^6 - 2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*
       Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] - 
     42844032000*s^9*ts[8, 16] - 42844032000*t^9*ts[8, 17] - 
     42844032000*u^9*ts[8, 18] - 1020096000*s^10*ts[8, 19] - 
     1020096000*t^10*ts[8, 20] - 1020096000*u^10*ts[8, 21] - 
     22176000*s^11*ts[8, 22] - 22176000*t^11*ts[8, 23] - 
     22176000*u^11*ts[8, 24] - 443520*s^12*ts[8, 25] - 
     443520*t^12*ts[8, 26] - 443520*u^12*ts[8, 27] + 
     90448512000*s^8*ts[8, 31] + 90448512000*t^8*ts[8, 32] + 
     90448512000*u^8*ts[8, 33] + 2142201600*s^9*ts[8, 34] + 
     2142201600*t^9*ts[8, 35] + 2142201600*u^9*ts[8, 36] + 
     46368000*s^10*ts[8, 37] + 46368000*t^10*ts[8, 38] + 
     46368000*u^10*ts[8, 39] + 924000*s^11*ts[8, 40] + 
     924000*t^11*ts[8, 41] + 924000*u^11*ts[8, 42]))/
   (14706925078121231155200000*m^20) + 
  ((-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
    (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
    (11935123200*(280*s^8 + 35*s^7*t + 10*s^6*t^2 + 5*s^5*t^3 + 4*s^4*t^4 + 
       5*s^3*t^5 + 10*s^2*t^6 + 35*s*t^7 + 280*t^8)*ts[8, 1] + 
     11935123200*(280*s^8 + 35*s^7*u + 10*s^6*u^2 + 5*s^5*u^3 + 4*s^4*u^4 + 
       5*s^3*u^5 + 10*s^2*u^6 + 35*s*u^7 + 280*u^8)*ts[8, 2] + 
     11935123200*(280*t^8 + 35*t^7*u + 10*t^6*u^2 + 5*t^5*u^3 + 4*t^4*u^4 + 
       5*t^3*u^5 + 10*t^2*u^6 + 35*t*u^7 + 280*u^8)*ts[8, 3] + 
     284169600*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
       230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
      ts[8, 4] + 284169600*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
       228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
       252*u^8)*ts[8, 5] + 284169600*(t + u)*(252*t^8 - 224*t^7*u + 
       231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
       224*t*u^7 + 252*u^8)*ts[8, 6] + 561600*(2520*s^10 + 252*s^9*t + 
       56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
       21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[8, 7] + 
     561600*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
       10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
       2520*u^10)*ts[8, 8] + 561600*(2520*t^10 + 252*t^9*u + 56*t^8*u^2 + 
       21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 21*t^3*u^7 + 
       56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[8, 9] + 
     11232*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 2128*s^7*t^3 + 
       2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 2128*s^3*t^7 + 
       2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[8, 10] + 
     11232*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 2128*s^7*u^3 + 
       2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 2128*s^3*u^7 + 
       2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[8, 11] + 
     11232*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 2128*t^7*u^3 + 
       2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 2128*t^3*u^7 + 
       2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[8, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*s^12 + 2310*s^11*t + 
        420*s^10*t^2 + 126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 
        35*s^5*t^7 + 56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 
        27720*t^12)*Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*s^12 + 2310*s^11*u + 
        420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
        35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
        27720*u^12)*Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(27720*t^12 + 2310*t^11*u + 
        420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
        35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
        27720*u^12)*Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] + 
     716107392000*s^10*ts[8, 16] + 716107392000*t^10*ts[8, 17] + 
     716107392000*u^10*ts[8, 18] + 15567552000*s^11*ts[8, 19] + 
     15567552000*t^11*ts[8, 20] + 15567552000*u^11*ts[8, 21] + 
     311351040*s^12*ts[8, 22] + 311351040*t^12*ts[8, 23] + 
     311351040*u^12*ts[8, 24] + 5765760*s^13*ts[8, 25] + 
     5765760*t^13*ts[8, 26] + 5765760*u^13*ts[8, 27] - 
     1503825523200*s^9*ts[8, 31] - 1503825523200*t^9*ts[8, 32] - 
     1503825523200*u^9*ts[8, 33] - 32550336000*s^10*ts[8, 34] - 
     32550336000*t^10*ts[8, 35] - 32550336000*u^10*ts[8, 36] - 
     648648000*s^11*ts[8, 37] - 648648000*t^11*ts[8, 38] - 
     648648000*u^11*ts[8, 39] - 11975040*s^12*ts[8, 40] - 
     11975040*t^12*ts[8, 41] - 11975040*u^12*ts[8, 42]))/
   (20648522809682208541900800000*m^22) + 
  (-515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + t)*(252*s^8 - 224*s^7*t + 231*s^6*t^2 - 228*s^5*t^3 + 
      230*s^4*t^4 - 228*s^3*t^5 + 231*s^2*t^6 - 224*s*t^7 + 252*t^8)*
     ts[8, 1] - 515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + u)*(252*s^8 - 224*s^7*u + 231*s^6*u^2 - 
      228*s^5*u^3 + 230*s^4*u^4 - 228*s^3*u^5 + 231*s^2*u^6 - 224*s*u^7 + 
      252*u^8)*ts[8, 2] - 515057400*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*(252*t^8 - 224*t^7*u + 
      231*t^6*u^2 - 228*t^5*u^3 + 230*t^4*u^4 - 228*t^3*u^5 + 231*t^2*u^6 - 
      224*t*u^7 + 252*u^8)*ts[8, 3] - 1017900*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*s^10 + 252*s^9*t + 
      56*s^8*t^2 + 21*s^7*t^3 + 12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 
      21*s^3*t^7 + 56*s^2*t^8 + 252*s*t^9 + 2520*t^10)*ts[8, 4] - 
    1017900*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 
      12*s^6*u^4 + 10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 
      252*s*u^9 + 2520*u^10)*ts[8, 5] - 1017900*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*t^10 + 252*t^9*u + 
      56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 
      21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[8, 6] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 
      2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 
      2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[8, 7] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 
      2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 
      2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[8, 8] - 
    20358*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 
      2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 
      2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[8, 9] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*s^12 + 2310*s^11*t + 420*s^10*t^2 + 126*s^9*t^3 + 
      56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 35*s^5*t^7 + 56*s^4*t^8 + 
      126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 27720*t^12)*ts[8, 10] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*s^12 + 2310*s^11*u + 420*s^10*u^2 + 126*s^9*u^3 + 
      56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 35*s^5*u^7 + 56*s^4*u^8 + 
      126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 27720*u^12)*ts[8, 11] - 
    29*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(27720*t^12 + 2310*t^11*u + 420*t^10*u^2 + 126*t^9*u^3 + 
      56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 35*t^5*u^7 + 56*t^4*u^8 + 
      126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 27720*u^12)*ts[8, 12] + 
    (74850895185098005964390400000*err*Gamma[-3 - dim/2]*ts[8, 13])/
     Gamma[1 - dim/2] + (74850895185098005964390400000*err*Gamma[-3 - dim/2]*
      ts[8, 14])/Gamma[1 - dim/2] + (74850895185098005964390400000*err*
      Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] - 
    28216188000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^11*ts[8, 16] - 28216188000*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^11*ts[8, 17] - 
    28216188000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^11*ts[8, 18] - 564323760*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[8, 19] - 
    564323760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^12*ts[8, 20] - 564323760*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[8, 21] - 
    10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^13*ts[8, 22] - 10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[8, 23] - 
    10450440*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^13*ts[8, 24] - 180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[8, 25] - 
    180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^14*ts[8, 26] - 180180*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[8, 27] + 
    58997484000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^10*ts[8, 31] + 58997484000*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^10*ts[8, 32] + 
    58997484000*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^10*ts[8, 33] + 1175674500*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^11*ts[8, 34] + 
    1175674500*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^11*ts[8, 35] + 1175674500*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^11*ts[8, 36] + 
    21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^12*ts[8, 37] + 21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^12*ts[8, 38] + 
    21704760*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^12*ts[8, 39] + 373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^13*ts[8, 40] + 
    373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*
     (-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^13*ts[8, 41] + 373230*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^13*ts[8, 42])/
   (74850895185098005964390400000*m^24) + 
  (1017900*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(2520*s^10 + 252*s^9*t + 56*s^8*t^2 + 21*s^7*t^3 + 
      12*s^6*t^4 + 10*s^5*t^5 + 12*s^4*t^6 + 21*s^3*t^7 + 56*s^2*t^8 + 
      252*s*t^9 + 2520*t^10)*ts[8, 1] + 1017900*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2520*s^10 + 252*s^9*u + 56*s^8*u^2 + 21*s^7*u^3 + 12*s^6*u^4 + 
      10*s^5*u^5 + 12*s^4*u^6 + 21*s^3*u^7 + 56*s^2*u^8 + 252*s*u^9 + 
      2520*u^10)*ts[8, 2] + 1017900*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(2520*t^10 + 252*t^9*u + 
      56*t^8*u^2 + 21*t^7*u^3 + 12*t^6*u^4 + 10*t^5*u^5 + 12*t^4*u^6 + 
      21*t^3*u^7 + 56*t^2*u^8 + 252*t*u^9 + 2520*u^10)*ts[8, 3] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + t)*(2310*s^10 - 2100*s^9*t + 2142*s^8*t^2 - 
      2128*s^7*t^3 + 2135*s^6*t^4 - 2130*s^5*t^5 + 2135*s^4*t^6 - 
      2128*s^3*t^7 + 2142*s^2*t^8 - 2100*s*t^9 + 2310*t^10)*ts[8, 4] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(s + u)*(2310*s^10 - 2100*s^9*u + 2142*s^8*u^2 - 
      2128*s^7*u^3 + 2135*s^6*u^4 - 2130*s^5*u^5 + 2135*s^4*u^6 - 
      2128*s^3*u^7 + 2142*s^2*u^8 - 2100*s*u^9 + 2310*u^10)*ts[8, 5] + 
    20358*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(t + u)*(2310*t^10 - 2100*t^9*u + 2142*t^8*u^2 - 
      2128*t^7*u^3 + 2135*t^6*u^4 - 2130*t^5*u^5 + 2135*t^4*u^6 - 
      2128*t^3*u^7 + 2142*t^2*u^8 - 2100*t*u^9 + 2310*u^10)*ts[8, 6] + 
    29*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*t + 420*s^10*t^2 + 
      126*s^9*t^3 + 56*s^8*t^4 + 35*s^7*t^5 + 30*s^6*t^6 + 35*s^5*t^7 + 
      56*s^4*t^8 + 126*s^3*t^9 + 420*s^2*t^10 + 2310*s*t^11 + 27720*t^12)*
     ts[8, 7] + 29*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*s^12 + 2310*s^11*u + 
      420*s^10*u^2 + 126*s^9*u^3 + 56*s^8*u^4 + 35*s^7*u^5 + 30*s^6*u^6 + 
      35*s^5*u^7 + 56*s^4*u^8 + 126*s^3*u^9 + 420*s^2*u^10 + 2310*s*u^11 + 
      27720*u^12)*ts[8, 8] + 29*(-26 + dim)*(-24 + dim)*(-22 + dim)*
     (-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*
     (-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(27720*t^12 + 2310*t^11*u + 
      420*t^10*u^2 + 126*t^9*u^3 + 56*t^8*u^4 + 35*t^7*u^5 + 30*t^6*u^6 + 
      35*t^5*u^7 + 56*t^4*u^8 + 126*t^3*u^9 + 420*t^2*u^10 + 2310*t*u^11 + 
      27720*u^12)*ts[8, 9] - (1197614322961568095430246400000*err*ts[8, 10])/
     (dim*(8 + 6*dim + dim^2)) - (1197614322961568095430246400000*err*
      ts[8, 11])/(dim*(8 + 6*dim + dim^2)) - 
    (1197614322961568095430246400000*err*ts[8, 12])/
     (dim*(8 + 6*dim + dim^2)) + 564323760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[8, 16] + 
    564323760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^12*ts[8, 17] + 564323760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[8, 18] + 
    10450440*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^13*ts[8, 19] + 10450440*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[8, 20] + 
    10450440*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^13*ts[8, 21] + 180180*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[8, 22] + 
    180180*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^14*ts[8, 23] + 180180*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[8, 24] - 
    (1197614322961568095430246400000*err*ts[8, 25])/
     (dim*(8 + 6*dim + dim^2)) - (1197614322961568095430246400000*err*
      ts[8, 26])/(dim*(8 + 6*dim + dim^2)) - 
    (1197614322961568095430246400000*err*ts[8, 27])/
     (dim*(8 + 6*dim + dim^2)) - 1175674500*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^11*ts[8, 31] - 
    1175674500*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^11*ts[8, 32] - 1175674500*(-26 + dim)*
     (-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*
     (-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^11*
     ts[8, 33] - 21704760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*
     (-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^12*ts[8, 34] - 
    21704760*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^12*ts[8, 35] - 21704760*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^12*ts[8, 36] - 
    373230*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^13*ts[8, 37] - 373230*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^13*ts[8, 38] - 
    373230*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^13*ts[8, 39] - 6006*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^14*ts[8, 40] - 
    6006*(-26 + dim)*(-24 + dim)*(-22 + dim)*(-20 + dim)*(-18 + dim)*
     (-16 + dim)*(-14 + dim)*(-12 + dim)*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^14*ts[8, 41] - 6006*(-26 + dim)*(-24 + dim)*
     (-22 + dim)*(-20 + dim)*(-18 + dim)*(-16 + dim)*(-14 + dim)*(-12 + dim)*
     (-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^14*ts[8, 42])/
   (149701790370196011928780800000*m^26) + 
  (345945600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2*s^2 + s*t + 2*t^2)*ts[8, 1] + 345945600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(2*s^2 + s*u + 2*u^2)*ts[8, 2] + 
    345945600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (2*t^2 + t*u + 2*u^2)*ts[8, 3] + 9609600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*
     ts[8, 4] + 9609600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[8, 5] + 
    9609600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*
     (3*t^2 - 2*t*u + 3*u^2)*ts[8, 6] + 87360*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 
      3*s*t^3 + 12*t^4)*ts[8, 7] + 87360*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*
     ts[8, 8] + 87360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     (12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[8, 9] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + t)*
     (10*s^4 - 8*s^3*t + 9*s^2*t^2 - 8*s*t^3 + 10*t^4)*ts[8, 10] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(s + u)*
     (10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 10*u^4)*ts[8, 11] + 
    3360*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(t + u)*
     (10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*ts[8, 12] + 
    ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*dim*(2 + dim)*
      (4 + dim)*(6 + dim)*(60*s^6 + 10*s^5*t + 4*s^4*t^2 + 3*s^3*t^3 + 
       4*s^2*t^4 + 10*s*t^5 + 60*t^6)*Gamma[-3 - dim/2]*ts[8, 13])/
     Gamma[1 - dim/2] + ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
      (-2 + dim)*dim*(2 + dim)*(4 + dim)*(6 + dim)*(60*s^6 + 10*s^5*u + 
       4*s^4*u^2 + 3*s^3*u^3 + 4*s^2*u^4 + 10*s*u^5 + 60*u^6)*
      Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] + 
    ((-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*dim*(2 + dim)*
      (4 + dim)*(6 + dim)*(60*t^6 + 10*t^5*u + 4*t^4*u^2 + 3*t^3*u^3 + 
       4*t^2*u^4 + 10*t*u^5 + 60*u^6)*Gamma[-3 - dim/2]*ts[8, 15])/
     Gamma[1 - dim/2] + 115315200*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^4*ts[8, 16] + 115315200*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^4*ts[8, 17] + 
    115315200*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^4*
     ts[8, 18] + 5241600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^5*ts[8, 19] + 5241600*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^5*ts[8, 20] + 5241600*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^5*ts[8, 21] + 
    201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^6*
     ts[8, 22] + 201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^6*ts[8, 23] + 201600*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^6*ts[8, 24] + 6720*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^7*ts[8, 25] + 
    6720*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^7*
     ts[8, 26] + 6720*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*
     u^7*ts[8, 27] - 259459200*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*s^3*ts[8, 31] - 259459200*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*t^3*ts[8, 32] - 259459200*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*u^3*ts[8, 33] - 
    11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*s^4*
     ts[8, 34] - 11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*t^4*ts[8, 35] - 11531520*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*u^4*ts[8, 36] - 436800*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*s^5*ts[8, 37] - 
    436800*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*t^5*
     ts[8, 38] - 436800*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*
     (-2 + dim)*u^5*ts[8, 39] - 14400*(-10 + dim)*(-8 + dim)*(-6 + dim)*
     (-4 + dim)*(-2 + dim)*s^6*ts[8, 40] - 14400*(-10 + dim)*(-8 + dim)*
     (-6 + dim)*(-4 + dim)*(-2 + dim)*t^6*ts[8, 41] - 
    14400*(-10 + dim)*(-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*u^6*
     ts[8, 42] + (55794106368000*Gamma[6 - dim/2]*ts[8, 43])/
     Gamma[1 - dim/2])/(55794106368000*m^10) + 
  ((-8 + dim)*(-6 + dim)*(-4 + dim)*(-2 + dim)*(-69189120*(s + t)*ts[8, 1] - 
     69189120*(s + u)*ts[8, 2] - 69189120*(t + u)*ts[8, 3] - 
     1647360*(2*s^2 + s*t + 2*t^2)*ts[8, 4] - 1647360*(2*s^2 + s*u + 2*u^2)*
      ts[8, 5] - 1647360*(2*t^2 + t*u + 2*u^2)*ts[8, 6] - 
     45760*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*ts[8, 7] - 
     45760*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[8, 8] - 
     45760*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[8, 9] - 
     416*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 3*s*t^3 + 12*t^4)*ts[8, 10] - 
     416*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 3*s*u^3 + 12*u^4)*ts[8, 11] - 
     416*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 3*t*u^3 + 12*u^4)*ts[8, 12] - 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*(10*s^4 - 8*s^3*t + 
        9*s^2*t^2 - 8*s*t^3 + 10*t^4)*Gamma[-3 - dim/2]*ts[8, 13])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
       (10*s^4 - 8*s^3*u + 9*s^2*u^2 - 8*s*u^3 + 10*u^4)*Gamma[-3 - dim/2]*
       ts[8, 14])/Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*
       (t + u)*(10*t^4 - 8*t^3*u + 9*t^2*u^2 - 8*t*u^3 + 10*u^4)*
       Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] - 
     9884160*s^3*ts[8, 16] - 9884160*t^3*ts[8, 17] - 9884160*u^3*ts[8, 18] - 
     549120*s^4*ts[8, 19] - 549120*t^4*ts[8, 20] - 549120*u^4*ts[8, 21] - 
     24960*s^5*ts[8, 22] - 24960*t^5*ts[8, 23] - 24960*u^5*ts[8, 24] - 
     960*s^6*ts[8, 25] - 960*t^6*ts[8, 26] - 960*u^6*ts[8, 27] + 
     23063040*s^2*ts[8, 31] + 23063040*t^2*ts[8, 32] + 
     23063040*u^2*ts[8, 33] + 1235520*s^3*ts[8, 34] + 1235520*t^3*ts[8, 35] + 
     1235520*u^3*ts[8, 36] + 54912*s^4*ts[8, 37] + 54912*t^4*ts[8, 38] + 
     54912*u^4*ts[8, 39] + 2080*s^5*ts[8, 40] + 2080*t^5*ts[8, 41] + 
     2080*u^5*ts[8, 42] + 8302694400*ts[8, 44]))/(132843110400*m^8) + 
  ((-6 + dim)*(-4 + dim)*(-2 + dim)*(53222400*ts[8, 1] + 53222400*ts[8, 2] + 
     53222400*ts[8, 3] + 2661120*(s + t)*ts[8, 4] + 
     2661120*(s + u)*ts[8, 5] + 2661120*(t + u)*ts[8, 6] + 
     63360*(2*s^2 + s*t + 2*t^2)*ts[8, 7] + 63360*(2*s^2 + s*u + 2*u^2)*
      ts[8, 8] + 63360*(2*t^2 + t*u + 2*u^2)*ts[8, 9] + 
     1760*(s + t)*(3*s^2 - 2*s*t + 3*t^2)*ts[8, 10] + 
     1760*(s + u)*(3*s^2 - 2*s*u + 3*u^2)*ts[8, 11] + 
     1760*(t + u)*(3*t^2 - 2*t*u + 3*u^2)*ts[8, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*s^4 + 3*s^3*t + 2*s^2*t^2 + 
        3*s*t^3 + 12*t^4)*Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*s^4 + 3*s^3*u + 2*s^2*u^2 + 
        3*s*u^3 + 12*u^4)*Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(12*t^4 + 3*t^3*u + 2*t^2*u^2 + 
        3*t*u^3 + 12*u^4)*Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] + 
     5322240*s^2*ts[8, 16] + 5322240*t^2*ts[8, 17] + 5322240*u^2*ts[8, 18] + 
     380160*s^3*ts[8, 19] + 380160*t^3*ts[8, 20] + 380160*u^3*ts[8, 21] + 
     21120*s^4*ts[8, 22] + 21120*t^4*ts[8, 23] + 21120*u^4*ts[8, 24] + 
     960*s^5*ts[8, 25] + 960*t^5*ts[8, 26] + 960*u^5*ts[8, 27] - 
     13305600*s*ts[8, 31] - 13305600*t*ts[8, 32] - 13305600*u*ts[8, 33] - 
     887040*s^2*ts[8, 34] - 887040*t^2*ts[8, 35] - 887040*u^2*ts[8, 36] - 
     47520*s^3*ts[8, 37] - 47520*t^3*ts[8, 38] - 47520*u^3*ts[8, 39] - 
     2112*s^4*ts[8, 40] - 2112*t^4*ts[8, 41] - 2112*u^4*ts[8, 42] - 
     319334400*ts[8, 45]))/(2554675200*m^6) + 
  ((-4 + dim)*(-2 + dim)*(-483840*ts[8, 4] - 483840*ts[8, 5] - 
     483840*ts[8, 6] - 24192*(s + t)*ts[8, 7] - 24192*(s + u)*ts[8, 8] - 
     24192*(t + u)*ts[8, 9] - 576*(2*s^2 + s*t + 2*t^2)*ts[8, 10] - 
     576*(2*s^2 + s*u + 2*u^2)*ts[8, 11] - 576*(2*t^2 + t*u + 2*u^2)*
      ts[8, 12] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + t)*
       (3*s^2 - 2*s*t + 3*t^2)*Gamma[-3 - dim/2]*ts[8, 13])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(s + u)*
       (3*s^2 - 2*s*u + 3*u^2)*Gamma[-3 - dim/2]*ts[8, 14])/
      Gamma[1 - dim/2] - (dim*(2 + dim)*(4 + dim)*(6 + dim)*(t + u)*
       (3*t^2 - 2*t*u + 3*u^2)*Gamma[-3 - dim/2]*ts[8, 15])/
      Gamma[1 - dim/2] - 483840*s*ts[8, 16] - 483840*t*ts[8, 17] - 
     483840*u*ts[8, 18] - 48384*s^2*ts[8, 19] - 48384*t^2*ts[8, 20] - 
     48384*u^2*ts[8, 21] - 3456*s^3*ts[8, 22] - 3456*t^3*ts[8, 23] - 
     3456*u^3*ts[8, 24] - 192*s^4*ts[8, 25] - 192*t^4*ts[8, 26] - 
     192*u^4*ts[8, 27] + 1451520*ts[8, 31] + 1451520*ts[8, 32] + 
     1451520*ts[8, 33] + 120960*s*ts[8, 34] + 120960*t*ts[8, 35] + 
     120960*u*ts[8, 36] + 8064*s^2*ts[8, 37] + 8064*t^2*ts[8, 38] + 
     8064*u^2*ts[8, 39] + 432*s^3*ts[8, 40] + 432*t^3*ts[8, 41] + 
     432*u^3*ts[8, 42] + 2903040*ts[8, 46]))/(11612160*m^4) + 
  ((-2 + dim)*(13440*ts[8, 7] + 13440*ts[8, 8] + 13440*ts[8, 9] + 
     672*(s + t)*ts[8, 10] + 672*(s + u)*ts[8, 11] + 672*(t + u)*ts[8, 12] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*s^2 + s*t + 2*t^2)*
       Gamma[-3 - dim/2]*ts[8, 13])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*s^2 + s*u + 2*u^2)*
       Gamma[-3 - dim/2]*ts[8, 14])/Gamma[1 - dim/2] + 
     (dim*(2 + dim)*(4 + dim)*(6 + dim)*(2*t^2 + t*u + 2*u^2)*
       Gamma[-3 - dim/2]*ts[8, 15])/Gamma[1 - dim/2] + 80640*ts[8, 16] + 
     80640*ts[8, 17] + 80640*ts[8, 18] + 13440*s*ts[8, 19] + 
     13440*t*ts[8, 20] + 13440*u*ts[8, 21] + 1344*s^2*ts[8, 22] + 
     1344*t^2*ts[8, 23] + 1344*u^2*ts[8, 24] + 96*s^3*ts[8, 25] + 
     96*t^3*ts[8, 26] + 96*u^3*ts[8, 27] - 40320*ts[8, 34] - 
     40320*ts[8, 35] - 40320*ts[8, 36] - 3360*s*ts[8, 37] - 
     3360*t*ts[8, 38] - 3360*u*ts[8, 39] - 224*s^2*ts[8, 40] - 
     224*t^2*ts[8, 41] - 224*u^2*ts[8, 42] - 80640*ts[8, 47]))/(161280*m^2))


==> anc/n8_amp_plus_counter_terms_abstract_tensor_rule_simp.txt <==
(* This file is associated with "Effective Field Theory Islands from Perturbative and Nonperturbative Four-Graviton Amplitudes" by Zvi Bern, Enrico Herrmann, Dimitrios Kosmopoulos, and Radu Roiban. *)

{ts[8, 1] -> 64*G^2*Pi^2*(s*(s + t)*d[e[1], e[4]]*d[e[2], e[3]] - 
     s*t*d[e[1], e[3]]*d[e[2], e[4]] + t*(s + t)*d[e[1], e[2]]*
      d[e[3], e[4]] - 2*s*(-(d[e[1], e[4]]*(d[e[2], k[1]] + d[e[2], k[3]])*
         d[e[3], k[1]]) - (d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], e[4]]*
        d[e[3], k[2]] + d[e[1], e[3]]*d[e[2], k[3]]*d[e[4], k[1]] + 
       d[e[1], k[3]]*d[e[2], e[3]]*d[e[4], k[2]]) - 
     2*(-s - t)*(-((d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], k[3]]*
         d[e[3], e[4]]) - d[e[1], e[4]]*d[e[2], k[1]]*(d[e[3], k[1]] + 
         d[e[3], k[2]]) + d[e[1], e[2]]*d[e[3], k[2]]*d[e[4], k[1]] - 
       d[e[1], k[2]]*d[e[2], e[3]]*(d[e[4], k[1]] + d[e[4], k[2]])) + 
     2*t*(d[e[1], k[3]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], e[4]] + 
       d[e[1], k[2]]*d[e[2], e[4]]*(d[e[3], k[1]] + d[e[3], k[2]]) - 
       d[e[1], e[2]]*d[e[3], k[1]]*d[e[4], k[2]] + 
       d[e[1], e[3]]*d[e[2], k[1]]*(d[e[4], k[1]] + d[e[4], k[2]])))^2, 
 ts[8, 2] -> 64*G^2*Pi^2*(s*(s + t)*d[e[1], e[4]]*d[e[2], e[3]] - 
     s*t*d[e[1], e[3]]*d[e[2], e[4]] + t*(s + t)*d[e[1], e[2]]*
      d[e[3], e[4]] - 2*s*(-(d[e[1], e[4]]*(d[e[2], k[1]] + d[e[2], k[3]])*
         d[e[3], k[1]]) - (d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], e[4]]*
        d[e[3], k[2]] + d[e[1], e[3]]*d[e[2], k[3]]*d[e[4], k[1]] + 
       d[e[1], k[3]]*d[e[2], e[3]]*d[e[4], k[2]]) - 
     2*(-s - t)*(-((d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], k[3]]*
         d[e[3], e[4]]) - d[e[1], e[4]]*d[e[2], k[1]]*(d[e[3], k[1]] + 
         d[e[3], k[2]]) + d[e[1], e[2]]*d[e[3], k[2]]*d[e[4], k[1]] - 
       d[e[1], k[2]]*d[e[2], e[3]]*(d[e[4], k[1]] + d[e[4], k[2]])) + 
     2*t*(d[e[1], k[3]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], e[4]] + 
       d[e[1], k[2]]*d[e[2], e[4]]*(d[e[3], k[1]] + d[e[3], k[2]]) - 
       d[e[1], e[2]]*d[e[3], k[1]]*d[e[4], k[2]] + 
       d[e[1], e[3]]*d[e[2], k[1]]*(d[e[4], k[1]] + d[e[4], k[2]])))^2, 
 ts[8, 3] -> 64*G^2*Pi^2*(s*(s + t)*d[e[1], e[4]]*d[e[2], e[3]] - 
     s*t*d[e[1], e[3]]*d[e[2], e[4]] + t*(s + t)*d[e[1], e[2]]*
      d[e[3], e[4]] - 2*s*(-(d[e[1], e[4]]*(d[e[2], k[1]] + d[e[2], k[3]])*
         d[e[3], k[1]]) - (d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], e[4]]*
        d[e[3], k[2]] + d[e[1], e[3]]*d[e[2], k[3]]*d[e[4], k[1]] + 
       d[e[1], k[3]]*d[e[2], e[3]]*d[e[4], k[2]]) - 
     2*(-s - t)*(-((d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], k[3]]*
         d[e[3], e[4]]) - d[e[1], e[4]]*d[e[2], k[1]]*(d[e[3], k[1]] + 
         d[e[3], k[2]]) + d[e[1], e[2]]*d[e[3], k[2]]*d[e[4], k[1]] - 
       d[e[1], k[2]]*d[e[2], e[3]]*(d[e[4], k[1]] + d[e[4], k[2]])) + 
     2*t*(d[e[1], k[3]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], e[4]] + 
       d[e[1], k[2]]*d[e[2], e[4]]*(d[e[3], k[1]] + d[e[3], k[2]]) - 
       d[e[1], e[2]]*d[e[3], k[1]]*d[e[4], k[2]] + 
       d[e[1], e[3]]*d[e[2], k[1]]*(d[e[4], k[1]] + d[e[4], k[2]])))^2, 
 ts[8, 4] -> 0, ts[8, 5] -> 0, ts[8, 6] -> 0, ts[8, 7] -> 0, ts[8, 8] -> 0, 
 ts[8, 9] -> 0, ts[8, 10] -> 0, ts[8, 11] -> 0, ts[8, 12] -> 0, 
 ts[8, 13] -> 0, ts[8, 14] -> 0, ts[8, 15] -> 0, ts[8, 16] -> 0, 
 ts[8, 17] -> 0, ts[8, 18] -> 0, ts[8, 19] -> 0, ts[8, 20] -> 0, 
 ts[8, 21] -> 0, ts[8, 22] -> 0, ts[8, 23] -> 0, ts[8, 24] -> 0, 
 ts[8, 25] -> 0, ts[8, 26] -> 0, ts[8, 27] -> 0, ts[8, 28] -> 0, 
 ts[8, 29] -> 0, ts[8, 30] -> 0, ts[8, 31] -> 0, ts[8, 32] -> 0, 
 ts[8, 33] -> 0, ts[8, 34] -> 0, ts[8, 35] -> 0, ts[8, 36] -> 0, 
 ts[8, 37] -> 0, ts[8, 38] -> 0, ts[8, 39] -> 0, ts[8, 40] -> 0, 
 ts[8, 41] -> 0, ts[8, 42] -> 0, 
 ts[8, 43] -> (4*ct12*G^2*Pi^2*(s^2 + s*t + t^2)*
    (s*(s + t)*d[e[1], e[4]]*d[e[2], e[3]] - s*t*d[e[1], e[3]]*
       d[e[2], e[4]] + t*(s + t)*d[e[1], e[2]]*d[e[3], e[4]] - 
      2*s*(-(d[e[1], e[4]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], k[1]]) - 
        (d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], e[4]]*d[e[3], k[2]] + 
        d[e[1], e[3]]*d[e[2], k[3]]*d[e[4], k[1]] + d[e[1], k[3]]*
         d[e[2], e[3]]*d[e[4], k[2]]) - 2*(-s - t)*
       (-((d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], k[3]]*d[e[3], e[4]]) - 
        d[e[1], e[4]]*d[e[2], k[1]]*(d[e[3], k[1]] + d[e[3], k[2]]) + 
        d[e[1], e[2]]*d[e[3], k[2]]*d[e[4], k[1]] - d[e[1], k[2]]*
         d[e[2], e[3]]*(d[e[4], k[1]] + d[e[4], k[2]])) + 
      2*t*(d[e[1], k[3]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], e[4]] + 
        d[e[1], k[2]]*d[e[2], e[4]]*(d[e[3], k[1]] + d[e[3], k[2]]) - 
        d[e[1], e[2]]*d[e[3], k[1]]*d[e[4], k[2]] + d[e[1], e[3]]*
         d[e[2], k[1]]*(d[e[4], k[1]] + d[e[4], k[2]])))^2)/45, 
 ts[8, 44] -> 0, ts[8, 45] -> 32*ct8*G^2*Pi^2*
   (s*(s + t)*d[e[1], e[4]]*d[e[2], e[3]] - s*t*d[e[1], e[3]]*d[e[2], e[4]] + 
     t*(s + t)*d[e[1], e[2]]*d[e[3], e[4]] - 
     2*s*(-(d[e[1], e[4]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], k[1]]) - 
       (d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], e[4]]*d[e[3], k[2]] + 
       d[e[1], e[3]]*d[e[2], k[3]]*d[e[4], k[1]] + 
       d[e[1], k[3]]*d[e[2], e[3]]*d[e[4], k[2]]) - 
     2*(-s - t)*(-((d[e[1], k[2]] + d[e[1], k[3]])*d[e[2], k[3]]*
         d[e[3], e[4]]) - d[e[1], e[4]]*d[e[2], k[1]]*(d[e[3], k[1]] + 
         d[e[3], k[2]]) + d[e[1], e[2]]*d[e[3], k[2]]*d[e[4], k[1]] - 
       d[e[1], k[2]]*d[e[2], e[3]]*(d[e[4], k[1]] + d[e[4], k[2]])) + 
     2*t*(d[e[1], k[3]]*(d[e[2], k[1]] + d[e[2], k[3]])*d[e[3], e[4]] + 
       d[e[1], k[2]]*d[e[2], e[4]]*(d[e[3], k[1]] + d[e[3], k[2]]) - 
       d[e[1], e[2]]*d[e[3], k[1]]*d[e[4], k[2]] + 
       d[e[1], e[3]]*d[e[2], k[1]]*(d[e[4], k[1]] + d[e[4], k[2]])))^2, 
 ts[8, 46] -> 0, ts[8, 47] -> 0}

